Restart Degeneration of the Swing Filter and a Simple Repair

The Swing filter extends a feasible line through its previous recording and restarts from a fitted value at the last accepted sample. We show that this inherited endpoint causes a singular loss of compression on rough input. For uniformly sampled Brownian motion at fixed tolerance, every fixed number of recording times converges to the first continuous feasibility boundary, with alternating boundary errors. The longest post-first segment tends to zero in probability. The segment-count ratio against a continuous approximation through true sampled knots diverges almost surely whenever that boundary precedes the observation horizon. For unit Gaussian increments, constrained least squares and no maximum lag, the first mean segment length has quadratic order in the tolerance $E$, the second has linear order, and every fixed mean from the third onward has order $E\log E$. We explain the logarithm through the conditional survival tail and prove a geometric bound on the subsequent approach to the stationary coefficient in the large-tolerance limit. The stationary mean satisfies $C_E\sim\gamma_{\mathrm{Swing}}E\log E$. An explicit one-dimensional kernel specifies the single coefficient $\gamma_{\mathrm{Swing}}\approx1.8120703$ and admits a $3/4$ Wasserstein contraction and convergent evaluation brackets. The decimal is not a certified error interval. A half-budget slope corridor, true endpoint chords and one-sample bridges repair the degeneration while preserving the original error bound, continuous output and constant working memory. Including bridge costs, the long-stream mean span per output segment is asymptotic to $21\zeta(3)E^2/(8\pi^2)$. Its explicit coefficient follows from the known Brownian anchored lifetime. Thus a change to the recording rule restores the quadratic scale.

==> anc/README.md <==
# Reproduction materials

For 'Restart Degeneration of the Swing Filter and a Simple Repair', Yue Chen,
September 12, 2026, submission revision. These files support the manuscript's numerical statements
and implementation checks. Stable decimals are not certified error intervals.

The nine TeX files are at the root of the full article source archive.
Build that manuscript by running pdfLaTeX on swing_degeneration.tex three times
from that root. All manuscript references are included directly in the TeX.

Run the following commands from the directory containing this README, in an
extracted scratch copy. Diagnostics commands refresh their generated outputs.
Python dependencies are NumPy, SciPy, pandas and Matplotlib; recorded versions
are in numerics/constant/diagnostics/validation.json.

```sh
sha256sum -c SHA256SUMS
OPENBLAS_NUM_THREADS=1 python3 numerics/constant/solve_constant.py --method spectral --slope-order 64 --amax 7 --dx .000625 --quadrature 96 --output /tmp/swing-constant-reproduction
OPENBLAS_NUM_THREADS=1 python3 numerics/constant/check_and_summarize.py
OPENBLAS_NUM_THREADS=1 python3 numerics/constant/verify_lindley.py
python3 repair/verify_repair.py
```

The first solver command writes a new run. The next two regenerate the
diagnostics from saved matrices and perform a separate Lindley density solve.
The last command checks the repair with exact rational arithmetic.
The manuscript gives the finite-grid normalization convention and the
uncertified tail approximation used to solve for V. The numerical value
1.8120703 has no certified total error bound.

The native directory contains the unchanged source and saved observations for
the original Swing diagnostics. To reproduce the saved native configuration,
change into native in a scratch copy and run:

```sh
python3 run.py --min-power 12 --max-power 22 --seeds 12 --horizon 32
```

This compiles swing.cpp with g++ and rewrites results.json/raw_segments.json.
The historical postfirst_max field counts completed post-first segments;
EOF is recorded separately. The reset_true diagnostic is not the continuous
half-budget repair analyzed in the manuscript. Finite checks do not prove
the probabilistic asymptotics. Original source hashes remain in saved results.

The saved operator archives are distributed here as their original .npy
array members because arXiv expands nested NumPy .npz archives. The
diagnostics loader supports both layouts; array contents are unchanged.
The original saved diagnostics retain the hashes from their generation.


==> anc/SHA256SUMS <==
0f41052f91eb9de3df47058234a82649bdfa3c64b056ef1beb237eaa10e595d2  README.md
2bea0b90959e5a14d4253504cf63f8ef12847132c6d83866dc482f7b66c84317  native/raw_segments.json
e367cbb7bd1724671e126597d2a1bff2ec289ac2eed957d55a91bf3254a699c6  native/results.json
d0f098e693713222d2ab218342d0d83c9a0913ba6b363d9577331aeed6778edf  native/run.py
15a73f6db603f59c7f9c528febf103195a20c130c1ec534d606aa146a0fbb534  native/swing.cpp
da2ed0aadbef9c8fa8c4c78825061435c9563cea005498b980b461217ae3ffbd  numerics/constant/README.md
a56715aa5136bbe9295d806d5e2dfc97cf49048dfa07bf4bd7ffaaf158209d74  numerics/constant/check_and_summarize.py
fa71fe2b83c748211fc17d9ca83bac8094aadd3f4149ef52f8c7eb64cdb50405  numerics/constant/diagnostics/atom_independent_check.csv
ee2637cc3ffb85d3aca8c48d4ffe1831d4330a6ed6373e8fc3fed20edc6c6988  numerics/constant/diagnostics/deterministic_constant.pdf
b06383347917da3f64a435121090180c09c10b8e21b0109fc284f3a2d9486d57  numerics/constant/diagnostics/deterministic_constant.png
49470167c8fda17973805f8418e6cb0184b4af99f6cd710c865090ad5189573b  numerics/constant/diagnostics/levy_independent_check.csv
e9e52ec4ca3ab85df519a3af290bbdebde976c572ab634c5e05b21ccac3c7182  numerics/constant/diagnostics/nonreversible_cycle_diagnostic.csv
e05b9c9956fa2e2f9eb3a189f219ce9cb1fe32d494c988ca6e0e92733c14a5cb  numerics/constant/diagnostics/richardson.csv
793961d2ec1867c5684c1abad3dd7a7e19f09933f96d9ea8bf062236736f6df8  numerics/constant/diagnostics/run_summary.csv
83a024f530b08b615fcd091504bd8fc21d3d384da5429ee7dab877b202353078  numerics/constant/diagnostics/stationary_density.csv
aa71948d7d97ac98e2b4e27570b0f354fb5b341683e63832aab96d2f72d869ac  numerics/constant/diagnostics/validation.json
b9ca614713a6c2ec185c7e6dd934eafb254e41fbc78bfcdc06f3262d135fd808  numerics/constant/lindley_crosscheck.json
65b813dc2038913dc4a3a17de7d672cd2c8da254350e8e7c849754f9c174697c  numerics/constant/runs/domain5/cdf.npy
4d2edb29748ae7aad2b4ea5eb72455a5b4bd5be2621576a33f81fd4fb312a89d  numerics/constant/runs/domain5/centers.npy
f713a180993bed4bfed1798f2a150c2bfad96d70485970742d10596716bfc519  numerics/constant/runs/domain5/edges.npy
20182605395e45fea4cb0f7a9e0bd4eedb43335c8cbd8868dac067bc9f9de988  numerics/constant/runs/domain5/matrix.npy
87f058564626cc4e8e50e0ac2c6d24948481efc84012620ccf6fbedccc5fbbcd  numerics/constant/runs/domain5/overshoot_normalization.npy
9c3c9853c2c3ac5aecf421347b8bc36f9f2d9db05d1a9fdceb0e2716bd1aac4c  numerics/constant/runs/domain5/result.json
443b3547ffad1b0cd21e3e5f358f33e504a593a8322c4ba5c69436b896a7ad45  numerics/constant/runs/domain5/score.npy
35d188772e7450fef74960bc2097c60cb0fb2d5aadf392e91557449650236b7f  numerics/constant/runs/domain5/stationary.csv
56036ddabcbef9c3913457f4ba2faf49257e29939bf02167ea9ff2e44a4736da  numerics/constant/runs/domain5/stationary_mass.npy
90aa57dd7e354c4796a8360bce1d3710059d883ae430e85fb12fd9b8b8437671  numerics/constant/runs/domain7/cdf.npy
0f9b93b60ae7091c6a8f09bcb238500273e3c37019c7b099bfdf669d19ecc197  numerics/constant/runs/domain7/centers.npy
225711ec1c06b5cae66fcfb0874474c1facdfe24a837a3a6973d8ddb7caa3a6e  numerics/constant/runs/domain7/edges.npy
2809d8eeb12d03d096fe7544b6d049cdfead4ad4717b930b4bc8b4bd7a7eca6f  numerics/constant/runs/domain7/matrix.npy
15901f5f357944c401abd44559b37e4d618632b0f5123a9c6d88ade7d7bceff3  numerics/constant/runs/domain7/overshoot_normalization.npy
0a96a952bf558abbfc9381a3c55987f8cf3ea83e16ad1d479b871241f9d59721  numerics/constant/runs/domain7/result.json
b7d2785c148bfe16907403a5adae23c07fe56572467a2ce019efbea1c49ad2e4  numerics/constant/runs/domain7/score.npy
7164e8eccb9fc214a3cd904725efe35d2e7673a3317b16f5d350e86a58011abc  numerics/constant/runs/domain7/stationary.csv
6c955eef2937a75de68b837d4adec2e485751a3d483d4016a248026c11b1047c  numerics/constant/runs/domain7/stationary_mass.npy
0bf2bab3214f446465aa0f183c02685eaab703ed382b2ca843305aef9f815ae4  numerics/constant/runs/domain7_dx3/cdf.npy
0f9b93b60ae7091c6a8f09bcb238500273e3c37019c7b099bfdf669d19ecc197  numerics/constant/runs/domain7_dx3/centers.npy
225711ec1c06b5cae66fcfb0874474c1facdfe24a837a3a6973d8ddb7caa3a6e  numerics/constant/runs/domain7_dx3/edges.npy
7872110c398097db0c5e4d700ae4643c91f3197262a0021153de2fe2f318058a  numerics/constant/runs/domain7_dx3/matrix.npy
7d64027dd24496b357c07cdce04d0b584ea349b6bf0541f9b48539cc13fae48d  numerics/constant/runs/domain7_dx3/overshoot_normalization.npy
d6a14e918e257483eae383be6fb620d054121280d37e74491ce84009e0c23cd6  numerics/constant/runs/domain7_dx3/result.json
bab4beab99be76009bcce95d7a062f43f8f76710651a419bc33a4e94390c61b5  numerics/constant/runs/domain7_dx3/score.npy
2b98ba69d95ae1f2b55abc150cfb8c59588c3e1929c027ea578e2f1029bd0496  numerics/constant/runs/domain7_dx3/stationary.csv
76b60a044f24d517fc5272b5c3be33f52aa5cc96176739196e41d02c31cc8bc6  numerics/constant/runs/domain7_dx3/stationary_mass.npy
069a5633d0dc297a3290dc0df8c3f23bbec898e400a5f7350ebba7126953fa2d  numerics/constant/runs/domain7_dx4/cdf.npy
0f9b93b60ae7091c6a8f09bcb238500273e3c37019c7b099bfdf669d19ecc197  numerics/constant/runs/domain7_dx4/centers.npy
225711ec1c06b5cae66fcfb0874474c1facdfe24a837a3a6973d8ddb7caa3a6e  numerics/constant/runs/domain7_dx4/edges.npy
364fa7edfb9dd1a7490eac5edd1a3e2909aabcc00bab2575e5c906258dad7fcb  numerics/constant/runs/domain7_dx4/matrix.npy
4e1192eb0ab04d618e22ca145148570a172ad3da33bd2abe6e7882f2aff93cd4  numerics/constant/runs/domain7_dx4/overshoot_normalization.npy
6a45de2741e45fc5d4d9df10c653af91daea15a007e94506233884ba5504397e  numerics/constant/runs/domain7_dx4/result.json
ef668243d425d08e58be2745cc802746c0542c58d14cd2aa4baabab91cf3a8c7  numerics/constant/runs/domain7_dx4/score.npy
db7c72f33a3bfa779396b492e7c76d669532e60440b6bcb739cf9c1ac1381a70  numerics/constant/runs/domain7_dx4/stationary.csv
a78dc3e14ec4fb760a902771599f282cf8d550623a550e09505a1051f1d1b8d7  numerics/constant/runs/domain7_dx4/stationary_mass.npy
3acdeeb96a7ddde0bd8031814bff56d6d687042923bd83cfe51985de689b00db  numerics/constant/runs/domain8_dx3/cdf.npy
0b10a6a92bba6356f7324bd65f9a4679e1450d30d973862b2e32be38c5807b66  numerics/constant/runs/domain8_dx3/centers.npy
d980fcc15bc41356aeb2f0befc5bb4810861aa76e38dcf82c980b14f326a86d8  numerics/constant/runs/domain8_dx3/edges.npy
484bb97eb7d55bcdc27576db08de4ae2a38f59a0dcb83993086f0fa290c8502f  numerics/constant/runs/domain8_dx3/matrix.npy
35f69d103c95550d88ba7eb66535d39194d4481744cc416fe1e410dcaf419338  numerics/constant/runs/domain8_dx3/overshoot_normalization.npy
defd2e3962666ce93ec73f8223800d8cd93b53cb02b869b5c43bda4ceef86c52  numerics/constant/runs/domain8_dx3/result.json
80f0c92bcb0b28041621a30b9b9735d0df41a6933a02517d3262e3ef3d8db75f  numerics/constant/runs/domain8_dx3/score.npy
7a5e49ecd6a606b2deaf81157a806b78363c2c71cf5150fcddf4d109aa61e13b  numerics/constant/runs/domain8_dx3/stationary.csv
02ddfc4924d45e3de31da039c70193b055005e0f793cf9862ecbd3ba5e0080d2  numerics/constant/runs/domain8_dx3/stationary_mass.npy
5f4d95b5273774c2619e899e0866a8bb2a58e43aa5a750484dae3d8d03b0393e  numerics/constant/runs/inner_check/cdf.npy
5a8b1ca3bef0d7ed9f88932b8b7f7d8aef6887badbaa249e01967389783d6bb4  numerics/constant/runs/inner_check/centers.npy
c81887420f3c351eae5067b15feaf04e929614067d6875b8541317edaf6ce230  numerics/constant/runs/inner_check/edges.npy
2eaf5f010c3df385fb444488c97e3665f9d5ced1855618660c3cc39002ba8d01  numerics/constant/runs/inner_check/matrix.npy
cca5643560c53b106c3ee4d691555ab5ca304d18bafaba0d0e77e3617c484049  numerics/constant/runs/inner_check/overshoot_normalization.npy
3690a66ddbde7b5efd9c5baf435b6d3a63a46ae5fd1588446833deeeb334abc4  numerics/constant/runs/inner_check/result.json
7c1125b6f7680d0710affa508072b5c5d23fd2e85c43ff39a1113a84c926083f  numerics/constant/runs/inner_check/score.npy
973630ae69898ab27fc7bc39044f0ee910ef39736df124d7e850d02559e388ef  numerics/constant/runs/inner_check/stationary.csv
c5b14bdc5b0c397702a0ad7a191e42e5783ddb87d969c5445e9c01f24119a367  numerics/constant/runs/inner_check/stationary_mass.npy
d53327606c8eeacd6ef09602bbf5d69ea6adcca2e352f739c7e90bed92975a89  numerics/constant/runs/pilot/cdf.npy
6b2f8853ea3d04fbba16761dad6d47e08b4503ce185a3e5df5817f77b7250021  numerics/constant/runs/pilot/centers.npy
8397d4426d830ceb1e81f0fdcc62eccd2f7234bc70a9a19ea28cf6b6ee8c1989  numerics/constant/runs/pilot/edges.npy
081c627ecb0a0775b9a93d1540214bf6a1ef8cd2a8cc6e0649f1b1467f971044  numerics/constant/runs/pilot/matrix.npy
c8a081131bba120c4bc458528225d390a77260ead4c38daf05601b54a33a8fbe  numerics/constant/runs/pilot/overshoot_normalization.npy
c20a2fefd5033d71859583d01f1020790022b8967c6196e5f12625474df4a1f9  numerics/constant/runs/pilot/result.json
f464a21890401a364330da5b8d153392646738003edb08685b95e2be12cfe6cc  numerics/constant/runs/pilot/score.npy
0fddb14ecc98ca236edc80254c9566f7807ef167148d190f73bfa92de87ebcf6  numerics/constant/runs/pilot/stationary.csv
cd2e168d1599ce0693ade828d58f8eed19ccd2d028730320926d672d6bd2e2d0  numerics/constant/runs/pilot/stationary_mass.npy
05ba30c9e27e5f2310ab67d34898ccd110cb25971da9ff942cd1c9adcd54168c  numerics/constant/runs/refine1/cdf.npy
d7cf4512a5c3b92d136db73ffbe9e6ffba2c135fc4677741959fee6e39f0101a  numerics/constant/runs/refine1/centers.npy
a0071797f38f5ec87c1befccec7b9375ec9f598e9cadbda613fbdd6fba1b2e51  numerics/constant/runs/refine1/edges.npy
80ca3fc5af2d17d7708280a900f77bf99a8dee663e47c4e327df6237c8ba868d  numerics/constant/runs/refine1/matrix.npy
c66ebba434800f25e760b8f68e2e754a101213309a859d80bcce6ff224be119e  numerics/constant/runs/refine1/overshoot_normalization.npy
84bd7c95f0179eddf22ac14584122eaefb1b9f2a2324f79e8b7ebcf5bf810d60  numerics/constant/runs/refine1/result.json
4c6a7d61c6a9bc8d5d877a7ebfd7d4cf764ff3aaa9bbd0a8d87426e158f00d6b  numerics/constant/runs/refine1/score.npy
3c2eb2eda9cfc67b1a613fb3bb5fe4f752f3382411bf8170471e4c59ffae091d  numerics/constant/runs/refine1/stationary.csv
e58bc654fbd0b320681d1798914fce6838ce3dd04cbff46e2e066cd23da660d6  numerics/constant/runs/refine1/stationary_mass.npy
ab9e09f9934f4841c2a1b5310536a9f720c87663dcf69856323770d6cad97d8c  numerics/constant/runs/refine2/cdf.npy
b691de8d6a82ca6474f212a0b288d1f936229fff51e352a3264076689795f767  numerics/constant/runs/refine2/centers.npy
6e2dff9891bc98b39b257dc8389d7eff947ee4223db9a80468e43d7d0234b854  numerics/constant/runs/refine2/edges.npy
159a9d8f95273922c289322d519c7b5ee5d568344b69425d560acbe20c16005b  numerics/constant/runs/refine2/matrix.npy
60b43ef397463da4a87ff1405d6bcadd92c4967028c8ca81a5789c85e4a0c8b8  numerics/constant/runs/refine2/overshoot_normalization.npy
bc111a9a17b1c27f3540fe3fe75a9bd75cd1fbf28f5f311946cbabfb2644ddae  numerics/constant/runs/refine2/result.json
c190cec07a0917ad5ab9ee93521dddc6765ffd3715475ad8ef5c15f65385f346  numerics/constant/runs/refine2/score.npy
fa232efcd0fcff67a175a42b86fb7655218b2278229bea0b0217cebfbc877faa  numerics/constant/runs/refine2/stationary.csv
faa664c353bcabd228f622ea92c86b8d3682acad915425e26aae521e311c9248  numerics/constant/runs/refine2/stationary_mass.npy
356f11d2d72d2d4d7d8593383e567f26796eea49bf2e967632aa74fa2f664d1c  numerics/constant/runs/refine3/cdf.npy
f13230652ebaa7b690f75f608e7b60a1ef1779adc87aba6e6d98b99b904f028a  numerics/constant/runs/refine3/centers.npy
ade6a99c16aa7dce5ffb7685756a71ee1ab384c4eab627199d1e60ccc4b02d12  numerics/constant/runs/refine3/edges.npy
1f6720c47dffb2041fb4ec070148b77789e8ed0e8bdc49125f6e878fb16b9c1b  numerics/constant/runs/refine3/matrix.npy
49dd1a7ff0b43d323004048ffdf8f376b2a521fc0473405fe91acbb30904bd0a  numerics/constant/runs/refine3/overshoot_normalization.npy
a3b968d26de805b80acf1830a1076a40c53045d199ea83036e8e6f746e82b7fb  numerics/constant/runs/refine3/result.json
9fcb1000c5ed259fed3726233a4e73a242278e71b3f43a8d2a55889f5deaada0  numerics/constant/runs/refine3/score.npy
ff71d70d8b3c9857987b7787abc06b5a1c81e2408944be87c10321896238b036  numerics/constant/runs/refine3/stationary.csv
11641c81b719c90fb1ad7bfb513fc634231928ec84999747e50a204fcb13ede3  numerics/constant/runs/refine3/stationary_mass.npy
f697ce21cec6ca694ec7351b49465585b6ae7ada30eb1c2619df889a8e47634a  numerics/constant/runs/spectral32/cdf.npy
dff96cfc4f31b719e18f6402f3312aea972d553f3c0b3d738a61da587bd91b01  numerics/constant/runs/spectral32/centers.npy
4d96d09620c34e31cf0d496db3bc62dd7189d20560eec600f19cfd172eb0defe  numerics/constant/runs/spectral32/edges.npy
a27f0e1539b0308510838ca8a9aef820a5f7791b3c68b5133744ef2aec696583  numerics/constant/runs/spectral32/matrix.npy
39204e650095b9c6e707f582ccd0250da752c9c4f7b680ae7ace3fa117b1705a  numerics/constant/runs/spectral32/overshoot_normalization.npy
8b67a25ea5d2a6dad08d5f6d9e428b161962f9fe516de1a5afea127b8354399e  numerics/constant/runs/spectral32/result.json
9e2b0ffb842d8fc15ecfb2acb771048e535affd97f65cf1d2e1e0bdde8df3541  numerics/constant/runs/spectral32/score.npy
65070e4c28f881b99d8d82612fc30ff41bbb151c968f95e3b170dfecc08014dc  numerics/constant/runs/spectral32/stationary.csv
1ddd3518b0f4066cf21d0b3a59e420162a72f3c22e2cc281606beea2b5e31505  numerics/constant/runs/spectral32/stationary_mass.npy
f1d2f0f9dc48e552d928e5984fbabf7e3e44995c0ab318970f5bc7b3f0f7e629  numerics/constant/runs/spectral64/cdf.npy
5a8b1ca3bef0d7ed9f88932b8b7f7d8aef6887badbaa249e01967389783d6bb4  numerics/constant/runs/spectral64/centers.npy
c81887420f3c351eae5067b15feaf04e929614067d6875b8541317edaf6ce230  numerics/constant/runs/spectral64/edges.npy
9feaf7b7ca3463151676a9f3560cbfad200cfbcf6da07b1a740b4e28706dbfdc  numerics/constant/runs/spectral64/matrix.npy
47312bafa5deece0c2a4c2ba8560ce64aec152cc3465dfc6f6af9e1e28c3f5f2  numerics/constant/runs/spectral64/overshoot_normalization.npy
897373242f23d302a346dc02d13d2186a9094ba01c9fbbc1213223687daaca4e  numerics/constant/runs/spectral64/result.json
16d339ce9049bbb875393848f7206b9799dfa340b81ed180c3d0fca2b589d3e4  numerics/constant/runs/spectral64/score.npy
9dadab733e6c58ac78a02a3240109449c44c061cdbef6ae86f306f9287960930  numerics/constant/runs/spectral64/stationary.csv
0d55bbe5a30b6ee8a7313999d0fcf8fe3a38e7ddcfb0ba1419f1bf6eab707a66  numerics/constant/runs/spectral64/stationary_mass.npy
634e4e9f651e60d8133184e97c1372937b047caa5e8a8a6e271ae66c6a5a673e  numerics/constant/runs/spectral96/cdf.npy
c2ee30b354bef9c21203850dc7b165e80b0323cdf42257ecfb09522e810ea749  numerics/constant/runs/spectral96/centers.npy
59ff232cbc0c7848f7d8a43d719708c475fbe3746b3fe489e1c35c61c74c3183  numerics/constant/runs/spectral96/edges.npy
87f19a8f106bfc61d6793cad60cb2191f2e6ea270c08da2bdf0a705579d68fb6  numerics/constant/runs/spectral96/matrix.npy
146d10fe06be18ec8e94736aa22577b857fc24a5f7860a78d8202d2b51711bbd  numerics/constant/runs/spectral96/overshoot_normalization.npy
9b98b2f611714495fe3bc354d9b84a926ca8bb77d628ec263872a562053b8c7f  numerics/constant/runs/spectral96/result.json
8889f97dba08e8fc6b68bddef0ebe57085833f1d282973187cc238ae3fb0bd1a  numerics/constant/runs/spectral96/score.npy
c259d7fde96f1b10ffe37f24c1c3bf2c376ee92bb765b90f6411c81d994119ed  numerics/constant/runs/spectral96/stationary.csv
fe5289654316f77dae7948a39cafec7c8fcd0fbbffdc0d4f943af1e3f2b11adf  numerics/constant/runs/spectral96/stationary_mass.npy
1474807f590f80fd8babc006b4174dc7df75d70132930b77ea73e0c89db13896  numerics/constant/runs/spectral_dx2/cdf.npy
5a8b1ca3bef0d7ed9f88932b8b7f7d8aef6887badbaa249e01967389783d6bb4  numerics/constant/runs/spectral_dx2/centers.npy
c81887420f3c351eae5067b15feaf04e929614067d6875b8541317edaf6ce230  numerics/constant/runs/spectral_dx2/edges.npy
65c0cba245028d0daaa8c6418ee969453fcf667eccfcad7a2f5e29ddb58120e6  numerics/constant/runs/spectral_dx2/matrix.npy
3c4df0d384de2cb74108b0ae82078b75a18cf0440cd2b10cfc976a45e965d9ba  numerics/constant/runs/spectral_dx2/overshoot_normalization.npy
e3977e6c08af4d549d91e9b6f9c794ce5714b147f852862b998f277af87674fe  numerics/constant/runs/spectral_dx2/result.json
e004b33ab1ade4e24aa7bdd697fc0734b6a7ac5410164753401d8669e97860b2  numerics/constant/runs/spectral_dx2/score.npy
d973eed2578b91fed83d98682e218458868002299e079e79de1083bd3ae13b37  numerics/constant/runs/spectral_dx2/stationary.csv
17020c18730d79964a326e731d565d3a0cb207fb2b65a1fd3aa2faba7bdf2a2a  numerics/constant/runs/spectral_dx2/stationary_mass.npy
faeafe941374b283e815740f5b01c7ec0e41bf720af07f84d4341e1ae7ad25ee  numerics/constant/runs/spectral_dx3/cdf.npy
5a8b1ca3bef0d7ed9f88932b8b7f7d8aef6887badbaa249e01967389783d6bb4  numerics/constant/runs/spectral_dx3/centers.npy
c81887420f3c351eae5067b15feaf04e929614067d6875b8541317edaf6ce230  numerics/constant/runs/spectral_dx3/edges.npy
47e9a2fcc84976d98b41cc5c1586384729df33a814b37de308bd0e68db221a73  numerics/constant/runs/spectral_dx3/matrix.npy
cd6131194653b525f3f405e07ef189676d362a7e15474bf293665617b6953f6d  numerics/constant/runs/spectral_dx3/overshoot_normalization.npy
518a4f5a8c75a753c200561fc2fc44dfbf422e04b8225d67c4610fab55b976f9  numerics/constant/runs/spectral_dx3/result.json
04614274b28c4df6f06c5ca58b7a3d0fe517df16c2e443cb84c8938e6ad5c671  numerics/constant/runs/spectral_dx3/score.npy
028aa2be19e18831cb0c5114ded89fdd8e73147421f62f0d3158c5e576f09639  numerics/constant/runs/spectral_dx3/stationary.csv
9ae848f82919c1c0fc9e457b62a9b094cdc9890a972831e8592153fa7943ee3c  numerics/constant/runs/spectral_dx3/stationary_mass.npy
fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a  numerics/constant/solve_constant.py
0cc350ed69698f75eabb474b45668d12f529e527d90adbf67d04448886124b57  numerics/constant/verify_lindley.py
dd6ef5dbc3a4002181af56bff12baebb13ece941efac2c6a9c962eddb1edc3a2  repair/repair.py
c492ad7cfa282e82003b4f8ba01cc16fab18685692e50f10511fa3804de32273  repair/verification.json
e2061163eefd60df3daef3f29cc20157b623bf087840319d2bbd06b2667d9485  repair/verify_repair.py


==> anc/native/results.json <==
{
  "config": {
    "min_power": 12,
    "max_power": 22,
    "seeds": 12,
    "horizon": 32.0
  },
  "algorithm": "Native SSE Swing, no max_lag, closed cone",
  "coupling": "Finest-grid Gaussian increments; each coarser path is an exact strided subsample",
  "rng": "numpy.random.Generator(PCG64), seeds 2026091000 + k",
  "numpy_version": "2.0.2",
  "segment_columns": [
    "start",
    "end",
    "q_start",
    "q_end",
    "slope",
    "lo",
    "hi",
    "ols",
    "start_index",
    "end_index",
    "reject_side",
    "eta_start",
    "eta_end",
    "carry_increment"
  ],
  "epsilon": 1.0,
  "examples": [
    {
      "name": "strict_restarts",
      "native": [
        {
          "start": 0,
          "end": 2,
          "q": "4/5",
          "m": "2/5",
          "lo": "0",
          "hi": "1",
          "eof": false
        },
        {
          "start": 2,
          "end": 3,
          "q": "5",
          "m": "21/5",
          "lo": "16/5",
          "hi": "26/5",
          "eof": false
        },
        {
          "start": 3,
          "end": 4,
          "q": "61/10",
          "m": "11/10",
          "lo": "1/10",
          "hi": "21/10",
          "eof": true
        }
      ],
      "reset_true": [
        {
          "start": 0,
          "end": 2,
          "q": "4/5",
          "m": "2/5",
          "lo": "0",
          "hi": "1",
          "eof": false
        },
        {
          "start": 2,
          "end": 4,
          "q": "7",
          "m": "3",
          "lo": "3",
          "hi": "61/20",
          "eof": true
        }
      ]
    },
    {
      "name": "fixed_integer_ranks",
      "native": [
        {
          "start": 0,
          "end": 2,
          "q": "21/10",
          "m": "7/10",
          "lo": "1/3",
          "hi": "1",
          "eof": false
        },
        {
          "start": 2,
          "end": 5,
          "q": "15429/3650",
          "m": "647/3650",
          "lo": "19/120",
          "hi": "19/100",
          "eof": false
        },
        {
          "start": 5,
          "end": 6,
          "q": "6",
          "m": "6471/11315",
          "lo": "91/365",
          "hi": "10121/11315",
          "eof": true
        }
      ],
      "reset_true": [
        {
          "start": 0,
          "end": 2,
          "q": "21/10",
          "m": "7/10",
          "lo": "1/3",
          "hi": "1",
          "eof": false
        },
        {
          "start": 2,
          "end": 6,
          "q": "251/50",
          "m": "1/5",
          "lo": "30/151",
          "hi": "1/5",
          "eof": true
        }
      ]
    },
    {
      "name": "singleton_cone",
      "native": [
        {
          "start": 0,
          "end": 3,
          "q": "0",
          "m": "0",
          "lo": "0",
          "hi": "0",
          "eof": false
        },
        {
          "start": 3,
          "end": 4,
          "q": "2",
          "m": "2",
          "lo": "1",
          "hi": "3",
          "eof": true
        }
      ],
      "reset_true": [
        {
          "start": 0,
          "end": 3,
          "q": "0",
          "m": "0",
          "lo": "0",
          "hi": "0",
          "eof": false
        },
        {
          "start": 3,
          "end": 4,
          "q": "2",
          "m": "2",
          "lo": "1",
          "hi": "3",
          "eof": true
        }
      ]
    }
  ],
  "random_rational_validation": {
    "streams": 100,
    "points_per_stream": 20,
    "seed": 613046,
    "result": "Passed exact rational prefix rescanning"
  },
  "records": [
    {
      "seed": 2026091000,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 37,
      "postfirst_complete_segments": 36,
      "first_length": 6.484375,
      "postfirst_max": 3.4140625,
      "postfirst_quantiles": {
        "0.1": 0.1171875,
        "0.5": 0.41015625,
        "0.9": 1.78125,
        "0.99": 3.1214843749999988
      },
      "longest_postfirst_recording_index": 10,
      "longest_postfirst_start": 11.046875,
      "longest_postfirst_end": 14.4609375,
      "first_10_lengths": [
        6.484375,
        0.109375,
        2.578125,
        0.40625,
        0.5625,
        0.2109375,
        0.078125,
        0.2578125,
        0.359375,
        3.4140625
      ],
      "complete_min_new_points": 10,
      "max_boundary_deficit": 0.27281368676725826,
      "median_boundary_deficit": 0.059328247862841854,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 34,
          "fraction_count": 0.9444444444444444,
          "total_duration": 25.28125,
          "fraction_postfirst_time": 0.9908144519289651
        },
        "0.5": {
          "count": 16,
          "fraction_count": 0.4444444444444444,
          "total_duration": 20.734375,
          "fraction_postfirst_time": 0.812614819350888
        },
        "1.0": {
          "count": 8,
          "fraction_count": 0.2222222222222222,
          "total_duration": 15.2890625,
          "fraction_postfirst_time": 0.599203919167177
        }
      },
      "eof_length": 0.0625,
      "eof_eta": 0.4859144931021004,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.842170943040401e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091000,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 42,
      "postfirst_complete_segments": 41,
      "first_length": 6.484375,
      "postfirst_max": 3.7109375,
      "postfirst_quantiles": {
        "0.1": 0.0859375,
        "0.5": 0.359375,
        "0.9": 1.22265625,
        "0.99": 3.525000000000001
      },
      "longest_postfirst_recording_index": 7,
      "longest_postfirst_start": 8.94921875,
      "longest_postfirst_end": 12.66015625,
      "first_10_lengths": [
        6.484375,
        0.0859375,
        0.19921875,
        0.8828125,
        0.07421875,
        1.22265625,
        3.7109375,
        0.12890625,
        0.390625,
        0.1640625
      ],
      "complete_min_new_points": 13,
      "max_boundary_deficit": 0.14889254902388427,
      "median_boundary_deficit": 0.0419779410474419,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 34,
          "fraction_count": 0.8292682926829268,
          "total_duration": 24.90625,
          "fraction_postfirst_time": 0.9761175750153093
        },
        "0.5": {
          "count": 15,
          "fraction_count": 0.36585365853658536,
          "total_duration": 19.88671875,
          "fraction_postfirst_time": 0.7793937538273117
        },
        "1.0": {
          "count": 8,
          "fraction_count": 0.1951219512195122,
          "total_duration": 14.58203125,
          "fraction_postfirst_time": 0.5714941824862216
        }
      },
      "eof_length": 0.08984375,
      "eof_eta": 0.5592902660426152,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 5.684341886080802e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091000,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 80,
      "postfirst_complete_segments": 79,
      "first_length": 6.486328125,
      "postfirst_max": 2.177734375,
      "postfirst_quantiles": {
        "0.1": 0.08203125,
        "0.5": 0.1953125,
        "0.9": 0.56171875,
        "0.99": 1.9111328124999996
      },
      "longest_postfirst_recording_index": 28,
      "longest_postfirst_start": 12.064453125,
      "longest_postfirst_end": 14.2421875,
      "first_10_lengths": [
        6.486328125,
        0.09375,
        0.130859375,
        0.58984375,
        0.173828125,
        0.19921875,
        0.0703125,
        0.119140625,
        0.31640625,
        0.09375
      ],
      "complete_min_new_points": 21,
      "max_boundary_deficit": 0.11123155706174603,
      "median_boundary_deficit": 0.0381241727670083,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 67,
          "fraction_count": 0.8481012658227848,
          "total_duration": 24.193359375,
          "fraction_postfirst_time": 0.9482507846589604
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.11392405063291139,
          "total_duration": 11.189453125,
          "fraction_postfirst_time": 0.43856694480594044
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.06329113924050633,
          "total_duration": 8.69921875,
          "fraction_postfirst_time": 0.340963025338743
        }
      },
      "eof_length": 0.4296875,
      "eof_eta": -0.6999446042707299,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.8829382497642655e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091000,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 90,
      "postfirst_complete_segments": 89,
      "first_length": 6.486328125,
      "postfirst_max": 2.7333984375,
      "postfirst_quantiles": {
        "0.1": 0.06132812500000001,
        "0.5": 0.1259765625,
        "0.9": 0.6982421875000001,
        "0.99": 1.9187109375000042
      },
      "longest_postfirst_recording_index": 22,
      "longest_postfirst_start": 10.9873046875,
      "longest_postfirst_end": 13.720703125,
      "first_10_lengths": [
        6.486328125,
        0.0380859375,
        0.1103515625,
        0.2451171875,
        0.048828125,
        0.3271484375,
        0.13671875,
        0.0244140625,
        0.689453125,
        0.0478515625
      ],
      "complete_min_new_points": 25,
      "max_boundary_deficit": 0.08829464817288935,
      "median_boundary_deficit": 0.019048126647151997,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 56,
          "fraction_count": 0.6292134831460674,
          "total_duration": 23.1845703125,
          "fraction_postfirst_time": 0.908711628263033
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.14606741573033707,
          "total_duration": 14.9755859375,
          "fraction_postfirst_time": 0.5869631784429304
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.06741573033707865,
          "total_duration": 10.1142578125,
          "fraction_postfirst_time": 0.3964250172242211
        }
      },
      "eof_length": 0.02734375,
      "eof_eta": -0.49740796331413123,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.2737367544323206e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091000,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 117,
      "postfirst_complete_segments": 116,
      "first_length": 6.48681640625,
      "postfirst_max": 3.69873046875,
      "postfirst_quantiles": {
        "0.1": 0.03955078125,
        "0.5": 0.075439453125,
        "0.9": 0.505859375,
        "0.99": 2.7279785156249883
      },
      "longest_postfirst_recording_index": 21,
      "longest_postfirst_start": 8.95947265625,
      "longest_postfirst_end": 12.658203125,
      "first_10_lengths": [
        6.48681640625,
        0.02001953125,
        0.0302734375,
        0.0439453125,
        0.056640625,
        0.24169921875,
        0.0615234375,
        0.1240234375,
        0.12109375,
        0.1328125
      ],
      "complete_min_new_points": 41,
      "max_boundary_deficit": 0.049798534539439276,
      "median_boundary_deficit": 0.016536408779237455,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 46,
          "fraction_count": 0.39655172413793105,
          "total_duration": 19.927734375,
          "fraction_postfirst_time": 0.781075960268703
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.11206896551724138,
          "total_duration": 13.703125,
          "fraction_postfirst_time": 0.5370997684254847
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.017241379310344827,
          "total_duration": 6.7412109375,
          "fraction_postfirst_time": 0.264224608141471
        }
      },
      "eof_length": 1.58349609375,
      "eof_eta": 0.3225899998653317,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.547473508864641e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091000,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 167,
      "postfirst_complete_segments": 166,
      "first_length": 6.487060546875,
      "postfirst_max": 2.411865234375,
      "postfirst_quantiles": {
        "0.1": 0.028564453125,
        "0.5": 0.061767578125,
        "0.9": 0.2685546875,
        "0.99": 1.7773925781249986
      },
      "longest_postfirst_recording_index": 116,
      "longest_postfirst_start": 20.05712890625,
      "longest_postfirst_end": 22.468994140625,
      "first_10_lengths": [
        6.487060546875,
        0.013916015625,
        0.01806640625,
        0.22802734375,
        0.091552734375,
        0.052734375,
        0.31396484375,
        0.021728515625,
        0.068603515625,
        0.0517578125
      ],
      "complete_min_new_points": 51,
      "max_boundary_deficit": 0.04112862503521053,
      "median_boundary_deficit": 0.011901440447327327,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 49,
          "fraction_count": 0.29518072289156627,
          "total_duration": 19.381103515625,
          "fraction_postfirst_time": 0.7596578023176812
        },
        "0.5": {
          "count": 7,
          "fraction_count": 0.04216867469879518,
          "total_duration": 10.72119140625,
          "fraction_postfirst_time": 0.4202256437737438
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.03614457831325301,
          "total_duration": 10.22021484375,
          "fraction_postfirst_time": 0.400589468043368
        }
      },
      "eof_length": 0.164794921875,
      "eof_eta": -0.5386799736839765,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.8047785488306545e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091000,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 190,
      "postfirst_complete_segments": 189,
      "first_length": 6.487060546875,
      "postfirst_max": 4.6669921875,
      "postfirst_quantiles": {
        "0.1": 0.01767578125,
        "0.5": 0.042724609375,
        "0.9": 0.17397460937500014,
        "0.99": 2.144794921875009
      },
      "longest_postfirst_recording_index": 165,
      "longest_postfirst_start": 24.0379638671875,
      "longest_postfirst_end": 28.7049560546875,
      "first_10_lengths": [
        6.487060546875,
        0.0074462890625,
        0.0455322265625,
        0.0360107421875,
        0.0469970703125,
        0.10595703125,
        0.0274658203125,
        0.1456298828125,
        0.01904296875,
        0.0196533203125
      ],
      "complete_min_new_points": 61,
      "max_boundary_deficit": 0.03594306154659199,
      "median_boundary_deficit": 0.00828508025909408,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 43,
          "fraction_count": 0.2275132275132275,
          "total_duration": 19.86767578125,
          "fraction_postfirst_time": 0.7787293901493766
        },
        "0.5": {
          "count": 6,
          "fraction_count": 0.031746031746031744,
          "total_duration": 12.607666015625,
          "fraction_postfirst_time": 0.494167519928039
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.015873015873015872,
          "total_duration": 10.43798828125,
          "fraction_postfirst_time": 0.40912527152850214
        }
      },
      "eof_length": 0.0013427734375,
      "eof_eta": 0.43647038106857483,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 1.8616219676914625e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091000,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 286,
      "postfirst_complete_segments": 285,
      "first_length": 6.487060546875,
      "postfirst_max": 2.392333984375,
      "postfirst_quantiles": {
        "0.1": 0.01385498046875,
        "0.5": 0.030517578125,
        "0.9": 0.16645507812499996,
        "0.99": 1.3150878906250056
      },
      "longest_postfirst_recording_index": 18,
      "longest_postfirst_start": 7.61688232421875,
      "longest_postfirst_end": 10.00921630859375,
      "first_10_lengths": [
        6.487060546875,
        0.00421142578125,
        0.19622802734375,
        0.01904296875,
        0.030029296875,
        0.29766845703125,
        0.01214599609375,
        0.0537109375,
        0.030029296875,
        0.03173828125
      ],
      "complete_min_new_points": 69,
      "max_boundary_deficit": 0.02720897207443007,
      "median_boundary_deficit": 0.005875531933387246,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 52,
          "fraction_count": 0.1824561403508772,
          "total_duration": 17.73760986328125,
          "fraction_postfirst_time": 0.6952397584712108
        },
        "0.5": {
          "count": 7,
          "fraction_count": 0.02456140350877193,
          "total_duration": 9.6771240234375,
          "fraction_postfirst_time": 0.3793025904058334
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.017543859649122806,
          "total_duration": 8.3531494140625,
          "fraction_postfirst_time": 0.3274083501593286
        }
      },
      "eof_length": 0.0087890625,
      "eof_eta": 0.6686340664664353,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 6.934897101018578e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091000,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 331,
      "postfirst_complete_segments": 330,
      "first_length": 6.487060546875,
      "postfirst_max": 3.395843505859375,
      "postfirst_quantiles": {
        "0.1": 0.00877685546875,
        "0.5": 0.0212860107421875,
        "0.9": 0.10753173828125007,
        "0.99": 0.7893875122070282
      },
      "longest_postfirst_recording_index": 272,
      "longest_postfirst_start": 24.968597412109375,
      "longest_postfirst_end": 28.36444091796875,
      "first_10_lengths": [
        6.487060546875,
        0.00439453125,
        0.19781494140625,
        0.008270263671875,
        0.03521728515625,
        0.066925048828125,
        0.01446533203125,
        0.009185791015625,
        0.01507568359375,
        0.024871826171875
      ],
      "complete_min_new_points": 144,
      "max_boundary_deficit": 0.017157130155259326,
      "median_boundary_deficit": 0.003836028064421626,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 37,
          "fraction_count": 0.11212121212121212,
          "total_duration": 16.43963623046875,
          "fraction_postfirst_time": 0.6443646472282561
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.024242424242424242,
          "total_duration": 11.04425048828125,
          "fraction_postfirst_time": 0.43288820202677486
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.00909090909090909,
          "total_duration": 7.58575439453125,
          "fraction_postfirst_time": 0.2973296906249701
        }
      },
      "eof_length": 1.559173583984375,
      "eof_eta": 0.3441728127365595,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.3642420526593924e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091000,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 518,
      "postfirst_complete_segments": 517,
      "first_length": 6.487030029296875,
      "postfirst_max": 1.9635162353515625,
      "postfirst_quantiles": {
        "0.1": 0.0064849853515625,
        "0.5": 0.01483154296875,
        "0.9": 0.06664733886718754,
        "0.99": 0.7477239990234358
      },
      "longest_postfirst_recording_index": 106,
      "longest_postfirst_start": 12.205917358398438,
      "longest_postfirst_end": 14.16943359375,
      "first_10_lengths": [
        6.487030029296875,
        0.00701904296875,
        0.0657958984375,
        0.0165252685546875,
        0.025665283203125,
        0.029327392578125,
        0.031402587890625,
        0.0184326171875,
        0.3144683837890625,
        0.0095672607421875
      ],
      "complete_min_new_points": 166,
      "max_boundary_deficit": 0.014004483392553668,
      "median_boundary_deficit": 0.0027976147295772913,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 34,
          "fraction_count": 0.06576402321083172,
          "total_duration": 14.985443115234375,
          "fraction_postfirst_time": 0.5873656862545739
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.015473887814313346,
          "total_duration": 8.865554809570312,
          "fraction_postfirst_time": 0.34749207245376545
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.009671179883945842,
          "total_duration": 6.89825439453125,
          "fraction_postfirst_time": 0.27038225665034704
        }
      },
      "eof_length": 0.6139984130859375,
      "eof_eta": 0.0713647259281923,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.9103830456733704e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091000,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 826,
      "postfirst_complete_segments": 825,
      "first_length": 6.487030029296875,
      "postfirst_max": 2.0659408569335938,
      "postfirst_quantiles": {
        "0.1": 0.0046417236328125,
        "0.5": 0.01129913330078125,
        "0.9": 0.04709167480468755,
        "0.99": 0.4089785766601559
      },
      "longest_postfirst_recording_index": 163,
      "longest_postfirst_start": 11.55889892578125,
      "longest_postfirst_end": 13.624839782714844,
      "first_10_lengths": [
        6.487030029296875,
        0.0069732666015625,
        0.07175445556640625,
        0.00583648681640625,
        0.00798797607421875,
        0.0350341796875,
        0.00344085693359375,
        0.00821685791015625,
        0.009857177734375,
        0.02988433837890625
      ],
      "complete_min_new_points": 255,
      "max_boundary_deficit": 0.011340533654082718,
      "median_boundary_deficit": 0.002138813413845697,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 36,
          "fraction_count": 0.04363636363636364,
          "total_duration": 12.250259399414062,
          "fraction_postfirst_time": 0.48015810834572353
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.009696969696969697,
          "total_duration": 7.566009521484375,
          "fraction_postfirst_time": 0.29655541985792017
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.0036363636363636364,
          "total_duration": 4.257179260253906,
          "fraction_postfirst_time": 0.16686333520332916
        }
      },
      "eof_length": 0.01529693603515625,
      "eof_eta": -0.49518303901372335,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.6559201766503975e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "fd537c288405c9f5d3241b9b57dd65c701bf0d271fb59040879aece6ab955d7f"
    },
    {
      "seed": 2026091001,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 34,
      "postfirst_complete_segments": 33,
      "first_length": 2.015625,
      "postfirst_max": 5.09375,
      "postfirst_quantiles": {
        "0.1": 0.140625,
        "0.5": 0.34375,
        "0.9": 2.0796875000000004,
        "0.99": 4.548749999999999
      },
      "longest_postfirst_recording_index": 7,
      "longest_postfirst_start": 4.6640625,
      "longest_postfirst_end": 9.7578125,
      "first_10_lengths": [
        2.015625,
        0.1640625,
        0.1484375,
        1.5859375,
        0.1640625,
        0.5859375,
        5.09375,
        0.25,
        0.6796875,
        0.140625
      ],
      "complete_min_new_points": 7,
      "max_boundary_deficit": 0.18787250615228102,
      "median_boundary_deficit": 0.04941431707023963,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 31,
          "fraction_count": 0.9393939393939394,
          "total_duration": 27.015625,
          "fraction_postfirst_time": 0.900990099009901
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.3939393939393939,
          "total_duration": 22.7578125,
          "fraction_postfirst_time": 0.7589890568004168
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.21212121212121213,
          "total_duration": 18.5625,
          "fraction_postfirst_time": 0.6190724335591454
        }
      },
      "eof_length": 2.828125,
      "eof_eta": 0.2433715751987286,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 5.684341886080802e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091001,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 67,
      "postfirst_complete_segments": 66,
      "first_length": 2.015625,
      "postfirst_max": 2.953125,
      "postfirst_quantiles": {
        "0.1": 0.08984375,
        "0.5": 0.23046875,
        "0.9": 0.75390625,
        "0.99": 2.9353515624999997
      },
      "longest_postfirst_recording_index": 33,
      "longest_postfirst_start": 9.6953125,
      "longest_postfirst_end": 12.6484375,
      "first_10_lengths": [
        2.015625,
        0.08984375,
        0.21484375,
        0.5078125,
        0.1484375,
        0.14453125,
        0.08984375,
        0.32421875,
        0.44140625,
        0.60546875
      ],
      "complete_min_new_points": 17,
      "max_boundary_deficit": 0.1600686324309205,
      "median_boundary_deficit": 0.03893686307933952,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 56,
          "fraction_count": 0.8484848484848485,
          "total_duration": 27.80078125,
          "fraction_postfirst_time": 0.9271756122980719
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.19696969696969696,
          "total_duration": 17.4453125,
          "fraction_postfirst_time": 0.581813444502345
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.07575757575757576,
          "total_duration": 12.265625,
          "fraction_postfirst_time": 0.40906722251172484
        }
      },
      "eof_length": 1.37109375,
      "eof_eta": -0.38589098344865813,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 5.595524044110789e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091001,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 66,
      "postfirst_complete_segments": 65,
      "first_length": 1.83984375,
      "postfirst_max": 5.09375,
      "postfirst_quantiles": {
        "0.1": 0.0671875,
        "0.5": 0.16015625,
        "0.9": 1.0925781250000002,
        "0.99": 3.4324999999999983
      },
      "longest_postfirst_recording_index": 9,
      "longest_postfirst_start": 4.62890625,
      "longest_postfirst_end": 9.72265625,
      "first_10_lengths": [
        1.83984375,
        0.14453125,
        0.103515625,
        0.107421875,
        0.291015625,
        1.419921875,
        0.0546875,
        0.66796875,
        5.09375,
        0.193359375
      ],
      "complete_min_new_points": 18,
      "max_boundary_deficit": 0.11082900842399979,
      "median_boundary_deficit": 0.0294890524420911,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 48,
          "fraction_count": 0.7384615384615385,
          "total_duration": 27.349609375,
          "fraction_postfirst_time": 0.9068125890428701
        },
        "0.5": {
          "count": 12,
          "fraction_count": 0.18461538461538463,
          "total_duration": 19.650390625,
          "fraction_postfirst_time": 0.6515347752881752
        },
        "1.0": {
          "count": 8,
          "fraction_count": 0.12307692307692308,
          "total_duration": 16.96875,
          "fraction_postfirst_time": 0.5626214220955835
        }
      },
      "eof_length": 1.59765625,
      "eof_eta": 0.4641226417432335,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 1.1368683772161603e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091001,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 94,
      "postfirst_complete_segments": 93,
      "first_length": 1.83984375,
      "postfirst_max": 5.0927734375,
      "postfirst_quantiles": {
        "0.1": 0.0595703125,
        "0.5": 0.1279296875,
        "0.9": 0.6769531249999998,
        "0.99": 2.6777734374999955
      },
      "longest_postfirst_recording_index": 11,
      "longest_postfirst_start": 4.6298828125,
      "longest_postfirst_end": 9.72265625,
      "first_10_lengths": [
        1.83984375,
        0.07421875,
        0.1025390625,
        0.3095703125,
        0.0693359375,
        1.4609375,
        0.263671875,
        0.25,
        0.11328125,
        0.146484375
      ],
      "complete_min_new_points": 25,
      "max_boundary_deficit": 0.08745545072786198,
      "median_boundary_deficit": 0.02588175222704331,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 63,
          "fraction_count": 0.6774193548387096,
          "total_duration": 27.6650390625,
          "fraction_postfirst_time": 0.9172710788757933
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.11827956989247312,
          "total_duration": 17.7548828125,
          "fraction_postfirst_time": 0.5886866986141691
        },
        "1.0": {
          "count": 8,
          "fraction_count": 0.08602150537634409,
          "total_duration": 15.5068359375,
          "fraction_postfirst_time": 0.5141497215386608
        }
      },
      "eof_length": 0.482421875,
      "eof_eta": 0.4532280534124286,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.304023721284466e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091001,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 163,
      "postfirst_complete_segments": 162,
      "first_length": 1.84033203125,
      "postfirst_max": 2.20654296875,
      "postfirst_quantiles": {
        "0.1": 0.0396484375,
        "0.5": 0.082275390625,
        "0.9": 0.4209472656250002,
        "0.99": 1.8472949218749926
      },
      "longest_postfirst_recording_index": 28,
      "longest_postfirst_start": 6.0234375,
      "longest_postfirst_end": 8.22998046875,
      "first_10_lengths": [
        1.84033203125,
        0.05419921875,
        0.0439453125,
        0.064453125,
        0.0498046875,
        0.060546875,
        0.03564453125,
        0.16455078125,
        0.60888671875,
        0.1015625
      ],
      "complete_min_new_points": 29,
      "max_boundary_deficit": 0.06358172656464722,
      "median_boundary_deficit": 0.01668405641040549,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 71,
          "fraction_count": 0.4382716049382716,
          "total_duration": 24.91748046875,
          "fraction_postfirst_time": 0.8261855035860572
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.06790123456790123,
          "total_duration": 13.32080078125,
          "fraction_postfirst_time": 0.44167597584470675
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.037037037037037035,
          "total_duration": 9.7080078125,
          "fraction_postfirst_time": 0.3218870918127803
        }
      },
      "eof_length": 0.07421875,
      "eof_eta": -0.536104396772799,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.1033842990145786e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091001,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 222,
      "postfirst_complete_segments": 221,
      "first_length": 1.8388671875,
      "postfirst_max": 3.43310546875,
      "postfirst_quantiles": {
        "0.1": 0.025634765625,
        "0.5": 0.061279296875,
        "0.9": 0.276611328125,
        "0.99": 1.0857421875000004
      },
      "longest_postfirst_recording_index": 13,
      "longest_postfirst_start": 2.84228515625,
      "longest_postfirst_end": 6.275390625,
      "first_10_lengths": [
        1.8388671875,
        0.014892578125,
        0.152099609375,
        0.03271484375,
        0.113037109375,
        0.049072265625,
        0.14599609375,
        0.164306640625,
        0.072021484375,
        0.0361328125
      ],
      "complete_min_new_points": 47,
      "max_boundary_deficit": 0.05080096433640058,
      "median_boundary_deficit": 0.010632241817737864,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 65,
          "fraction_count": 0.29411764705882354,
          "total_duration": 22.703125,
          "fraction_postfirst_time": 0.752727861421402
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.04524886877828054,
          "total_duration": 11.0458984375,
          "fraction_postfirst_time": 0.36622956127570017
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.01809954751131222,
          "total_duration": 6.693603515625,
          "fraction_postfirst_time": 0.22192812044681884
        }
      },
      "eof_length": 0.031005859375,
      "eof_eta": -0.4279977391474146,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.7621459846850485e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091001,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 250,
      "postfirst_complete_segments": 249,
      "first_length": 1.8389892578125,
      "postfirst_max": 4.196044921875,
      "postfirst_quantiles": {
        "0.1": 0.017529296875,
        "0.5": 0.047119140625,
        "0.9": 0.2397705078125,
        "0.99": 1.1435742187500038
      },
      "longest_postfirst_recording_index": 176,
      "longest_postfirst_start": 18.0318603515625,
      "longest_postfirst_end": 22.2279052734375,
      "first_10_lengths": [
        1.8389892578125,
        0.014892578125,
        0.0479736328125,
        0.2598876953125,
        0.02685546875,
        0.060302734375,
        0.043701171875,
        0.0238037109375,
        0.0111083984375,
        0.0526123046875
      ],
      "complete_min_new_points": 78,
      "max_boundary_deficit": 0.03740780403327204,
      "median_boundary_deficit": 0.008267965662977661,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 58,
          "fraction_count": 0.23293172690763053,
          "total_duration": 22.4931640625,
          "fraction_postfirst_time": 0.745769571675456
        },
        "0.5": {
          "count": 7,
          "fraction_count": 0.028112449799196786,
          "total_duration": 11.5543212890625,
          "fraction_postfirst_time": 0.38308800019426986
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.012048192771084338,
          "total_duration": 8.300537109375,
          "fraction_postfirst_time": 0.27520752471881466
        }
      },
      "eof_length": 0.0340576171875,
      "eof_eta": 0.5720796114354912,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.467448550509289e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091001,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 326,
      "postfirst_complete_segments": 325,
      "first_length": 1.8389892578125,
      "postfirst_max": 3.408935546875,
      "postfirst_quantiles": {
        "0.1": 0.01329345703125,
        "0.5": 0.031494140625,
        "0.9": 0.14747314453125002,
        "0.99": 1.1467407226562485
      },
      "longest_postfirst_recording_index": 258,
      "longest_postfirst_start": 23.55859375,
      "longest_postfirst_end": 26.967529296875,
      "first_10_lengths": [
        1.8389892578125,
        0.014892578125,
        0.037353515625,
        0.0576171875,
        0.05767822265625,
        0.0289306640625,
        0.69390869140625,
        0.02252197265625,
        0.05462646484375,
        0.05242919921875
      ],
      "complete_min_new_points": 94,
      "max_boundary_deficit": 0.02671556589901891,
      "median_boundary_deficit": 0.005850329131736998,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 46,
          "fraction_count": 0.14153846153846153,
          "total_duration": 20.59674072265625,
          "fraction_postfirst_time": 0.6828929208876513
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.03076923076923077,
          "total_duration": 12.969970703125,
          "fraction_postfirst_time": 0.4300244051497699
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.015384615384615385,
          "total_duration": 9.3472900390625,
          "fraction_postfirst_time": 0.30991302376972546
        }
      },
      "eof_length": 0.07794189453125,
      "eof_eta": -0.5293725468835718,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 7.275957614183426e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091001,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 408,
      "postfirst_complete_segments": 407,
      "first_length": 1.8389892578125,
      "postfirst_max": 2.84881591796875,
      "postfirst_quantiles": {
        "0.1": 0.009796142578125,
        "0.5": 0.02313232421875,
        "0.9": 0.09222412109375014,
        "0.99": 1.3742016601562488
      },
      "longest_postfirst_recording_index": 349,
      "longest_postfirst_start": 27.1077880859375,
      "longest_postfirst_end": 29.95660400390625,
      "first_10_lengths": [
        1.8389892578125,
        0.011932373046875,
        0.007293701171875,
        0.035369873046875,
        0.04327392578125,
        0.01019287109375,
        0.039794921875,
        0.012939453125,
        0.019195556640625,
        0.09771728515625
      ],
      "complete_min_new_points": 144,
      "max_boundary_deficit": 0.016443444693176046,
      "median_boundary_deficit": 0.0041225865194864375,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 36,
          "fraction_count": 0.08845208845208845,
          "total_duration": 19.708282470703125,
          "fraction_postfirst_time": 0.6534357432238272
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.02702702702702703,
          "total_duration": 15.481170654296875,
          "fraction_postfirst_time": 0.5132842127416737
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.012285012285012284,
          "total_duration": 11.725494384765625,
          "fraction_postfirst_time": 0.38876331052011703
        }
      },
      "eof_length": 0.0133056640625,
      "eof_eta": 0.48203988625362965,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.2846612662542611e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091001,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 617,
      "postfirst_complete_segments": 616,
      "first_length": 1.838958740234375,
      "postfirst_max": 2.6580963134765625,
      "postfirst_quantiles": {
        "0.1": 0.00629425048828125,
        "0.5": 0.0165557861328125,
        "0.9": 0.068695068359375,
        "0.99": 0.61751174926758
      },
      "longest_postfirst_recording_index": 307,
      "longest_postfirst_start": 13.96875,
      "longest_postfirst_end": 16.626846313476562,
      "first_10_lengths": [
        1.838958740234375,
        0.0115509033203125,
        0.023468017578125,
        0.0056915283203125,
        0.03924560546875,
        0.006195068359375,
        0.023284912109375,
        0.016326904296875,
        0.0118560791015625,
        0.1210174560546875
      ],
      "complete_min_new_points": 172,
      "max_boundary_deficit": 0.012390716062189333,
      "median_boundary_deficit": 0.0029027829163584817,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 45,
          "fraction_count": 0.07305194805194805,
          "total_duration": 17.729034423828125,
          "fraction_postfirst_time": 0.5878124124142355
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.012987012987012988,
          "total_duration": 10.407363891601562,
          "fraction_postfirst_time": 0.3450598340411022
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.00487012987012987,
          "total_duration": 6.676788330078125,
          "fraction_postfirst_time": 0.22137128067209205
        }
      },
      "eof_length": 0.04522705078125,
      "eof_eta": -0.7580536350096166,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.717115421546623e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091001,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 700,
      "postfirst_complete_segments": 699,
      "first_length": 1.8389663696289062,
      "postfirst_max": 2.8905792236328125,
      "postfirst_quantiles": {
        "0.1": 0.0047821044921875,
        "0.5": 0.0115509033203125,
        "0.9": 0.0605865478515625,
        "0.99": 0.7770205688476562
      },
      "longest_postfirst_recording_index": 333,
      "longest_postfirst_start": 13.794692993164062,
      "longest_postfirst_end": 16.685272216796875,
      "first_10_lengths": [
        1.8389663696289062,
        0.00640106201171875,
        0.004302978515625,
        0.1366729736328125,
        0.00308990478515625,
        0.00528717041015625,
        0.035736083984375,
        0.01195526123046875,
        0.0054779052734375,
        0.01473236083984375
      ],
      "complete_min_new_points": 261,
      "max_boundary_deficit": 0.009262952838949179,
      "median_boundary_deficit": 0.002041112912247678,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 44,
          "fraction_count": 0.06294706723891273,
          "total_duration": 19.23602294921875,
          "fraction_postfirst_time": 0.6377773117778283
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.012875536480686695,
          "total_duration": 11.831718444824219,
          "fraction_postfirst_time": 0.3922849127063768
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.008583690987124463,
          "total_duration": 9.658027648925781,
          "fraction_postfirst_time": 0.3202154066497406
        }
      },
      "eof_length": 0.0199127197265625,
      "eof_eta": -0.3867989831998297,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.820766091346741e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "13c191792eaf21ed37764e1c425536a21cf081cb49b907b3e0d9ea025f66c7e2"
    },
    {
      "seed": 2026091002,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 50,
      "postfirst_complete_segments": 49,
      "first_length": 1.8671875,
      "postfirst_max": 4.109375,
      "postfirst_quantiles": {
        "0.1": 0.1625,
        "0.5": 0.359375,
        "0.9": 1.0828125000000006,
        "0.99": 3.411874999999994
      },
      "longest_postfirst_recording_index": 12,
      "longest_postfirst_start": 6.2578125,
      "longest_postfirst_end": 10.3671875,
      "first_10_lengths": [
        1.8671875,
        0.2734375,
        1.0390625,
        0.09375,
        0.4140625,
        0.359375,
        0.8984375,
        0.25,
        0.1640625,
        0.7109375
      ],
      "complete_min_new_points": 12,
      "max_boundary_deficit": 0.21490506780640395,
      "median_boundary_deficit": 0.035334820001191924,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 48,
          "fraction_count": 0.9795918367346939,
          "total_duration": 30.0078125,
          "fraction_postfirst_time": 0.9958516982110448
        },
        "0.5": {
          "count": 15,
          "fraction_count": 0.30612244897959184,
          "total_duration": 20.7421875,
          "fraction_postfirst_time": 0.6883588281047446
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.12244897959183673,
          "total_duration": 14.03125,
          "fraction_postfirst_time": 0.4656468758102152
        }
      },
      "eof_length": 0.03125,
      "eof_eta": 0.3451859197461662,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.684341886080802e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091002,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 63,
      "postfirst_complete_segments": 62,
      "first_length": 1.83984375,
      "postfirst_max": 5.21875,
      "postfirst_quantiles": {
        "0.1": 0.08281250000000001,
        "0.5": 0.240234375,
        "0.9": 1.0066406249999997,
        "0.99": 3.9058203125000013
      },
      "longest_postfirst_recording_index": 53,
      "longest_postfirst_start": 23.41796875,
      "longest_postfirst_end": 28.63671875,
      "first_10_lengths": [
        1.83984375,
        0.28515625,
        0.23828125,
        0.29296875,
        0.2890625,
        0.1640625,
        0.0703125,
        0.19921875,
        0.125,
        0.328125
      ],
      "complete_min_new_points": 14,
      "max_boundary_deficit": 0.21768380790120156,
      "median_boundary_deficit": 0.04718736729544637,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 54,
          "fraction_count": 0.8709677419354839,
          "total_duration": 29.13671875,
          "fraction_postfirst_time": 0.9660665716876052
        },
        "0.5": {
          "count": 16,
          "fraction_count": 0.25806451612903225,
          "total_duration": 20.4140625,
          "fraction_postfirst_time": 0.6768553296205154
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.11290322580645161,
          "total_duration": 14.93359375,
          "fraction_postfirst_time": 0.49514311617666107
        }
      },
      "eof_length": 0.453125,
      "eof_eta": -0.4685191535570702,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.1368683772161603e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091002,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 66,
      "postfirst_complete_segments": 65,
      "first_length": 1.83984375,
      "postfirst_max": 8.462890625,
      "postfirst_quantiles": {
        "0.1": 0.056640625,
        "0.5": 0.150390625,
        "0.9": 0.5234375,
        "0.99": 5.651640624999997
      },
      "longest_postfirst_recording_index": 55,
      "longest_postfirst_start": 18.900390625,
      "longest_postfirst_end": 27.36328125,
      "first_10_lengths": [
        1.83984375,
        0.07421875,
        0.52734375,
        0.1328125,
        0.232421875,
        0.279296875,
        0.060546875,
        0.140625,
        0.111328125,
        0.056640625
      ],
      "complete_min_new_points": 12,
      "max_boundary_deficit": 0.15569101719476486,
      "median_boundary_deficit": 0.027012141159606373,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 46,
          "fraction_count": 0.7076923076923077,
          "total_duration": 26.384765625,
          "fraction_postfirst_time": 0.8748219142598109
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.12307692307692308,
          "total_duration": 18.546875,
          "fraction_postfirst_time": 0.6149462504856884
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.06153846153846154,
          "total_duration": 16.11328125,
          "fraction_postfirst_time": 0.5342572205672841
        }
      },
      "eof_length": 2.56640625,
      "eof_eta": -0.6341027275737495,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.0339285811132868e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091002,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 103,
      "postfirst_complete_segments": 102,
      "first_length": 1.83984375,
      "postfirst_max": 4.0673828125,
      "postfirst_quantiles": {
        "0.1": 0.059765625,
        "0.5": 0.12646484375,
        "0.9": 0.5078125000000001,
        "0.99": 2.7669726562499926
      },
      "longest_postfirst_recording_index": 26,
      "longest_postfirst_start": 6.2646484375,
      "longest_postfirst_end": 10.33203125,
      "first_10_lengths": [
        1.83984375,
        0.0751953125,
        0.333984375,
        0.091796875,
        0.13671875,
        0.2060546875,
        0.1201171875,
        0.1015625,
        0.21875,
        0.07421875
      ],
      "complete_min_new_points": 27,
      "max_boundary_deficit": 0.08563110016511966,
      "median_boundary_deficit": 0.0213154291470955,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 66,
          "fraction_count": 0.6470588235294118,
          "total_duration": 25.2880859375,
          "fraction_postfirst_time": 0.8384600440357467
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.10784313725490197,
          "total_duration": 14.349609375,
          "fraction_postfirst_time": 0.4757803393342831
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.0392156862745098,
          "total_duration": 9.4228515625,
          "fraction_postfirst_time": 0.31242714674264993
        }
      },
      "eof_length": 2.3720703125,
      "eof_eta": -0.9158303050129472,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.547473508864641e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091002,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 122,
      "postfirst_complete_segments": 121,
      "first_length": 1.84033203125,
      "postfirst_max": 4.05322265625,
      "postfirst_quantiles": {
        "0.1": 0.03515625,
        "0.5": 0.0859375,
        "0.9": 0.3740234375,
        "0.99": 3.188183593749999
      },
      "longest_postfirst_recording_index": 51,
      "longest_postfirst_start": 12.25634765625,
      "longest_postfirst_end": 16.3095703125,
      "first_10_lengths": [
        1.84033203125,
        0.04736328125,
        0.734375,
        0.076171875,
        0.0751953125,
        0.45947265625,
        0.1025390625,
        0.14404296875,
        0.14501953125,
        0.0859375
      ],
      "complete_min_new_points": 41,
      "max_boundary_deficit": 0.06363007254754194,
      "median_boundary_deficit": 0.014310832964433473,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 55,
          "fraction_count": 0.45454545454545453,
          "total_duration": 24.7470703125,
          "fraction_postfirst_time": 0.820535237262616
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.0743801652892562,
          "total_duration": 15.65380859375,
          "fraction_postfirst_time": 0.5190311978888403
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.049586776859504134,
          "total_duration": 13.8310546875,
          "fraction_postfirst_time": 0.4585943950653261
        }
      },
      "eof_length": 1.81103515625,
      "eof_eta": -0.24964036084285818,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 9.094947017729282e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091002,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 174,
      "postfirst_complete_segments": 173,
      "first_length": 1.83984375,
      "postfirst_max": 4.61474609375,
      "postfirst_quantiles": {
        "0.1": 0.02578125,
        "0.5": 0.0615234375,
        "0.9": 0.324267578125,
        "0.99": 1.7814746093750031
      },
      "longest_postfirst_recording_index": 121,
      "longest_postfirst_start": 16.861083984375,
      "longest_postfirst_end": 21.475830078125,
      "first_10_lengths": [
        1.83984375,
        0.0400390625,
        0.4013671875,
        0.040283203125,
        0.720458984375,
        0.032958984375,
        0.049560546875,
        0.064453125,
        0.14794921875,
        0.0888671875
      ],
      "complete_min_new_points": 67,
      "max_boundary_deficit": 0.05127524815015161,
      "median_boundary_deficit": 0.010192588904872568,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 53,
          "fraction_count": 0.3063583815028902,
          "total_duration": 24.069580078125,
          "fraction_postfirst_time": 0.7980588654319388
        },
        "0.5": {
          "count": 12,
          "fraction_count": 0.06936416184971098,
          "total_duration": 15.52978515625,
          "fraction_postfirst_time": 0.5149106333376505
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.017341040462427744,
          "total_duration": 9.390380859375,
          "fraction_postfirst_time": 0.31135053749514313
        }
      },
      "eof_length": 0.216552734375,
      "eof_eta": 0.5529935421494672,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.7337242752546445e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091002,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 327,
      "postfirst_complete_segments": 326,
      "first_length": 1.8399658203125,
      "postfirst_max": 3.047607421875,
      "postfirst_quantiles": {
        "0.1": 0.01739501953125,
        "0.5": 0.04364013671875,
        "0.9": 0.1683349609375,
        "0.99": 0.8414306640625
      },
      "longest_postfirst_recording_index": 181,
      "longest_postfirst_start": 16.2760009765625,
      "longest_postfirst_end": 19.3236083984375,
      "first_10_lengths": [
        1.8399658203125,
        0.0321044921875,
        0.0213623046875,
        0.0509033203125,
        0.0191650390625,
        0.0367431640625,
        0.103759765625,
        0.038330078125,
        0.0435791015625,
        0.0157470703125
      ],
      "complete_min_new_points": 71,
      "max_boundary_deficit": 0.04737141463962902,
      "median_boundary_deficit": 0.008276817033472716,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 63,
          "fraction_count": 0.19325153374233128,
          "total_duration": 19.0445556640625,
          "fraction_postfirst_time": 0.6314500690085036
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.024539877300613498,
          "total_duration": 8.472412109375,
          "fraction_postfirst_time": 0.2809152025126381
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.006134969325153374,
          "total_duration": 4.4090576171875,
          "fraction_postfirst_time": 0.146188747364118
        }
      },
      "eof_length": 0.07958984375,
      "eof_eta": 0.5253462345196093,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.637978807091713e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091002,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 379,
      "postfirst_complete_segments": 378,
      "first_length": 1.84002685546875,
      "postfirst_max": 5.71405029296875,
      "postfirst_quantiles": {
        "0.1": 0.01256103515625,
        "0.5": 0.030670166015625,
        "0.9": 0.12645874023437503,
        "0.99": 0.6353588867187528
      },
      "longest_postfirst_recording_index": 297,
      "longest_postfirst_start": 21.63116455078125,
      "longest_postfirst_end": 27.34521484375,
      "first_10_lengths": [
        1.84002685546875,
        0.02423095703125,
        1.20263671875,
        0.12530517578125,
        0.02105712890625,
        0.03009033203125,
        0.02557373046875,
        0.03302001953125,
        0.02325439453125,
        0.330322265625
      ],
      "complete_min_new_points": 121,
      "max_boundary_deficit": 0.030397729754577774,
      "median_boundary_deficit": 0.006414220205559817,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 51,
          "fraction_count": 0.1349206349206349,
          "total_duration": 19.00982666015625,
          "fraction_postfirst_time": 0.6302998536854866
        },
        "0.5": {
          "count": 7,
          "fraction_count": 0.018518518518518517,
          "total_duration": 10.2650146484375,
          "fraction_postfirst_time": 0.34035224763781996
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.005291005291005291,
          "total_duration": 6.91668701171875,
          "fraction_postfirst_time": 0.22933332793676298
        }
      },
      "eof_length": 0.04486083984375,
      "eof_eta": -0.46696199963678114,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 7.261746759468224e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091002,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 439,
      "postfirst_complete_segments": 438,
      "first_length": 1.837738037109375,
      "postfirst_max": 2.49951171875,
      "postfirst_quantiles": {
        "0.1": 0.0085662841796875,
        "0.5": 0.0206146240234375,
        "0.9": 0.11322326660156251,
        "0.99": 1.0132733154296865
      },
      "longest_postfirst_recording_index": 156,
      "longest_postfirst_start": 11.20849609375,
      "longest_postfirst_end": 13.7080078125,
      "first_10_lengths": [
        1.837738037109375,
        0.021209716796875,
        0.03131103515625,
        0.004302978515625,
        0.096160888671875,
        0.04022216796875,
        0.080535888671875,
        0.0169677734375,
        0.121307373046875,
        0.009552001953125
      ],
      "complete_min_new_points": 113,
      "max_boundary_deficit": 0.018952092694808798,
      "median_boundary_deficit": 0.004116000237164408,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 48,
          "fraction_count": 0.1095890410958904,
          "total_duration": 20.207733154296875,
          "fraction_postfirst_time": 0.6699674307967668
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.02968036529680365,
          "total_duration": 13.12493896484375,
          "fraction_postfirst_time": 0.43514438608721345
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.01141552511415525,
          "total_duration": 7.868377685546875,
          "fraction_postfirst_time": 0.26086828949458546
        }
      },
      "eof_length": 0.146942138671875,
      "eof_eta": -0.3504231201206881,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.4551915228366852e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091002,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 661,
      "postfirst_complete_segments": 660,
      "first_length": 1.8377532958984375,
      "postfirst_max": 4.922821044921875,
      "postfirst_quantiles": {
        "0.1": 0.00648345947265625,
        "0.5": 0.016265869140625,
        "0.9": 0.0762802124023438,
        "0.99": 0.3574613952636716
      },
      "longest_postfirst_recording_index": 522,
      "longest_postfirst_start": 23.294692993164062,
      "longest_postfirst_end": 28.217514038085938,
      "first_10_lengths": [
        1.8377532958984375,
        0.01068115234375,
        0.017059326171875,
        0.01458740234375,
        0.01708984375,
        0.003570556640625,
        0.045867919921875,
        0.00555419921875,
        0.0194244384765625,
        0.030731201171875
      ],
      "complete_min_new_points": 191,
      "max_boundary_deficit": 0.013730559862335068,
      "median_boundary_deficit": 0.002817061897232964,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 42,
          "fraction_count": 0.06363636363636363,
          "total_duration": 16.1551513671875,
          "fraction_postfirst_time": 0.5356083558918264
        },
        "0.5": {
          "count": 6,
          "fraction_count": 0.00909090909090909,
          "total_duration": 10.16998291015625,
          "fraction_postfirst_time": 0.3371759076810847
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.004545454545454545,
          "total_duration": 8.157180786132812,
          "fraction_postfirst_time": 0.27044340781893983
        }
      },
      "eof_length": 0.00457763671875,
      "eof_eta": 0.45776149715426995,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.9103830456733704e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091002,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 880,
      "postfirst_complete_segments": 879,
      "first_length": 1.8376922607421875,
      "postfirst_max": 1.8812713623046875,
      "postfirst_quantiles": {
        "0.1": 0.0045135498046875,
        "0.5": 0.01116180419921875,
        "0.9": 0.05648498535156254,
        "0.99": 0.38669311523437677
      },
      "longest_postfirst_recording_index": 90,
      "longest_postfirst_start": 4.1696319580078125,
      "longest_postfirst_end": 6.0509033203125,
      "first_10_lengths": [
        1.8376922607421875,
        0.0251007080078125,
        0.0174713134765625,
        0.00437164306640625,
        0.02222442626953125,
        0.00913238525390625,
        0.015167236328125,
        0.0112152099609375,
        0.0062408447265625,
        0.0165252685546875
      ],
      "complete_min_new_points": 257,
      "max_boundary_deficit": 0.011364760937154994,
      "median_boundary_deficit": 0.0020521891036446305,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 53,
          "fraction_count": 0.06029579067121729,
          "total_duration": 16.620742797851562,
          "fraction_postfirst_time": 0.5510434725861112
        },
        "0.5": {
          "count": 6,
          "fraction_count": 0.006825938566552901,
          "total_duration": 6.922248840332031,
          "fraction_postfirst_time": 0.22949997394670052
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.004550625711035267,
          "total_duration": 5.552864074707031,
          "fraction_postfirst_time": 0.18409944367352535
        }
      },
      "eof_length": 0.13622283935546875,
      "eof_eta": 0.47214613985205406,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.820766091346741e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "59a3054c57a9c35f1516db735147e64c8def7ffe4acfc58bd3976fb620782a44"
    },
    {
      "seed": 2026091003,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 43,
      "postfirst_complete_segments": 42,
      "first_length": 1.25,
      "postfirst_max": 3.34375,
      "postfirst_quantiles": {
        "0.1": 0.1484375,
        "0.5": 0.5234375,
        "0.9": 1.39765625,
        "0.99": 3.238046874999999
      },
      "longest_postfirst_recording_index": 19,
      "longest_postfirst_start": 12.78125,
      "longest_postfirst_end": 16.125,
      "first_10_lengths": [
        1.25,
        0.1484375,
        0.6171875,
        0.5859375,
        0.125,
        1.390625,
        2.0859375,
        0.1953125,
        1.3984375,
        0.265625
      ],
      "complete_min_new_points": 10,
      "max_boundary_deficit": 0.2208734060376183,
      "median_boundary_deficit": 0.06631927135516702,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 40,
          "fraction_count": 0.9523809523809523,
          "total_duration": 30.0234375,
          "fraction_postfirst_time": 0.9763719512195121
        },
        "0.5": {
          "count": 21,
          "fraction_count": 0.5,
          "total_duration": 24.984375,
          "fraction_postfirst_time": 0.8125
        },
        "1.0": {
          "count": 9,
          "fraction_count": 0.21428571428571427,
          "total_duration": 16.21875,
          "fraction_postfirst_time": 0.5274390243902439
        }
      },
      "eof_length": 0.5546875,
      "eof_eta": -0.8346035233682424,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.842170943040401e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091003,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 68,
      "postfirst_complete_segments": 67,
      "first_length": 1.2421875,
      "postfirst_max": 4.05859375,
      "postfirst_quantiles": {
        "0.1": 0.1015625,
        "0.5": 0.2265625,
        "0.9": 0.8765624999999996,
        "0.99": 3.4063281250000035
      },
      "longest_postfirst_recording_index": 7,
      "longest_postfirst_start": 5.19140625,
      "longest_postfirst_end": 9.25,
      "first_10_lengths": [
        1.2421875,
        0.33984375,
        0.08203125,
        0.34765625,
        3.0703125,
        0.109375,
        4.05859375,
        0.078125,
        0.453125,
        0.14453125
      ],
      "complete_min_new_points": 16,
      "max_boundary_deficit": 0.17277228215936913,
      "median_boundary_deficit": 0.04277157141676319,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 61,
          "fraction_count": 0.9104477611940298,
          "total_duration": 29.73828125,
          "fraction_postfirst_time": 0.9668529337058674
        },
        "0.5": {
          "count": 14,
          "fraction_count": 0.208955223880597,
          "total_duration": 18.55078125,
          "fraction_postfirst_time": 0.6031242062484125
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.1044776119402985,
          "total_duration": 14.1328125,
          "fraction_postfirst_time": 0.4594869189738379
        }
      },
      "eof_length": 0.55859375,
      "eof_eta": 0.482838143967156,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.684341886080802e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091003,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 89,
      "postfirst_complete_segments": 88,
      "first_length": 1.2421875,
      "postfirst_max": 2.8359375,
      "postfirst_quantiles": {
        "0.1": 0.06640625,
        "0.5": 0.177734375,
        "0.9": 0.7925781249999999,
        "0.99": 2.378847656249998
      },
      "longest_postfirst_recording_index": 70,
      "longest_postfirst_start": 21.509765625,
      "longest_postfirst_end": 24.345703125,
      "first_10_lengths": [
        1.2421875,
        0.162109375,
        0.07421875,
        0.130859375,
        0.123046875,
        0.119140625,
        0.134765625,
        0.634765625,
        0.056640625,
        1.19140625
      ],
      "complete_min_new_points": 22,
      "max_boundary_deficit": 0.1580907598174277,
      "median_boundary_deficit": 0.03694061844005114,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 68,
          "fraction_count": 0.7727272727272727,
          "total_duration": 29.189453125,
          "fraction_postfirst_time": 0.949009398018796
        },
        "0.5": {
          "count": 17,
          "fraction_count": 0.19318181818181818,
          "total_duration": 17.744140625,
          "fraction_postfirst_time": 0.5768986537973076
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.07954545454545454,
          "total_duration": 10.908203125,
          "fraction_postfirst_time": 0.3546482092964186
        }
      },
      "eof_length": 0.177734375,
      "eof_eta": 0.7032201641707028,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.1368683772161603e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091003,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 133,
      "postfirst_complete_segments": 132,
      "first_length": 1.240234375,
      "postfirst_max": 3.03125,
      "postfirst_quantiles": {
        "0.1": 0.05869140625,
        "0.5": 0.11474609375,
        "0.9": 0.4830078125000001,
        "0.99": 1.522802734375
      },
      "longest_postfirst_recording_index": 126,
      "longest_postfirst_start": 26.6005859375,
      "longest_postfirst_end": 29.6318359375,
      "first_10_lengths": [
        1.240234375,
        0.0751953125,
        0.3271484375,
        0.9501953125,
        0.1044921875,
        0.4287109375,
        0.1826171875,
        0.1142578125,
        0.1865234375,
        0.0537109375
      ],
      "complete_min_new_points": 31,
      "max_boundary_deficit": 0.08344507387594657,
      "median_boundary_deficit": 0.022419747093452846,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 76,
          "fraction_count": 0.5757575757575758,
          "total_duration": 26.755859375,
          "fraction_postfirst_time": 0.8698330052701759
        },
        "0.5": {
          "count": 12,
          "fraction_count": 0.09090909090909091,
          "total_duration": 13.4931640625,
          "fraction_postfirst_time": 0.4386627722395073
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.045454545454545456,
          "total_duration": 9.5166015625,
          "fraction_postfirst_time": 0.3093847228395454
        }
      },
      "eof_length": 0.005859375,
      "eof_eta": 0.40913893282436553,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.2737367544323206e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091003,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 194,
      "postfirst_complete_segments": 193,
      "first_length": 1.240234375,
      "postfirst_max": 1.66796875,
      "postfirst_quantiles": {
        "0.1": 0.03623046875,
        "0.5": 0.08203125,
        "0.9": 0.3378906250000005,
        "0.99": 1.0735156249999978
      },
      "longest_postfirst_recording_index": 90,
      "longest_postfirst_start": 15.1728515625,
      "longest_postfirst_end": 16.8408203125,
      "first_10_lengths": [
        1.240234375,
        0.0322265625,
        0.07177734375,
        0.2412109375,
        0.04638671875,
        0.0693359375,
        0.0556640625,
        0.0947265625,
        0.046875,
        0.279296875
      ],
      "complete_min_new_points": 45,
      "max_boundary_deficit": 0.06469407997983168,
      "median_boundary_deficit": 0.01473706684434345,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 80,
          "fraction_count": 0.41450777202072536,
          "total_duration": 24.0595703125,
          "fraction_postfirst_time": 0.7821766461362626
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.05699481865284974,
          "total_duration": 9.6748046875,
          "fraction_postfirst_time": 0.3145279065337482
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.02072538860103627,
          "total_duration": 4.9912109375,
          "fraction_postfirst_time": 0.16226427074734903
        }
      },
      "eof_length": 0.18994140625,
      "eof_eta": -0.21014086040637686,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 7.389644451905042e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091003,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 105,
      "postfirst_complete_segments": 104,
      "first_length": 1.240234375,
      "postfirst_max": 8.21240234375,
      "postfirst_quantiles": {
        "0.1": 0.027734375,
        "0.5": 0.0643310546875,
        "0.9": 0.31542968750000006,
        "0.99": 2.844543457031249
      },
      "longest_postfirst_recording_index": 21,
      "longest_postfirst_start": 2.848388671875,
      "longest_postfirst_end": 11.060791015625,
      "first_10_lengths": [
        1.240234375,
        0.032470703125,
        0.0576171875,
        0.065673828125,
        0.1298828125,
        0.02734375,
        0.181396484375,
        0.039306640625,
        0.1845703125,
        0.032470703125
      ],
      "complete_min_new_points": 76,
      "max_boundary_deficit": 0.042702796943302146,
      "median_boundary_deficit": 0.012139350491347844,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 35,
          "fraction_count": 0.33653846153846156,
          "total_duration": 24.98828125,
          "fraction_postfirst_time": 0.8123690393040828
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.09615384615384616,
          "total_duration": 20.63623046875,
          "fraction_postfirst_time": 0.670883865642263
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.057692307692307696,
          "total_duration": 18.163818359375,
          "fraction_postfirst_time": 0.5905057463965966
        }
      },
      "eof_length": 2.41650390625,
      "eof_eta": -0.32733322022997474,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 8.526512829121202e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091003,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 265,
      "postfirst_complete_segments": 264,
      "first_length": 1.239501953125,
      "postfirst_max": 2.1796875,
      "postfirst_quantiles": {
        "0.1": 0.0193359375,
        "0.5": 0.04486083984375,
        "0.9": 0.2267944335937503,
        "0.99": 1.7643005371093756
      },
      "longest_postfirst_recording_index": 7,
      "longest_postfirst_start": 1.6884765625,
      "longest_postfirst_end": 3.8681640625,
      "first_10_lengths": [
        1.239501953125,
        0.018310546875,
        0.3043212890625,
        0.0185546875,
        0.08642578125,
        0.0213623046875,
        2.1796875,
        0.02783203125,
        0.0789794921875,
        0.095703125
      ],
      "complete_min_new_points": 65,
      "max_boundary_deficit": 0.032141854832559935,
      "median_boundary_deficit": 0.008671170672892914,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 59,
          "fraction_count": 0.22348484848484848,
          "total_duration": 21.5,
          "fraction_postfirst_time": 0.6989483709671018
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.030303030303030304,
          "total_duration": 10.6900634765625,
          "fraction_postfirst_time": 0.3475256954641057
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.01893939393939394,
          "total_duration": 8.8551025390625,
          "fraction_postfirst_time": 0.28787253462438983
        }
      },
      "eof_length": 0.57568359375,
      "eof_eta": -0.6810573771566129,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.282707439211663e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091003,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 331,
      "postfirst_complete_segments": 330,
      "first_length": 1.2391357421875,
      "postfirst_max": 4.44842529296875,
      "postfirst_quantiles": {
        "0.1": 0.0133544921875,
        "0.5": 0.032958984375,
        "0.9": 0.14719238281250002,
        "0.99": 1.0947515869140518
      },
      "longest_postfirst_recording_index": 47,
      "longest_postfirst_start": 3.2335205078125,
      "longest_postfirst_end": 7.68194580078125,
      "first_10_lengths": [
        1.2391357421875,
        0.03448486328125,
        0.01971435546875,
        0.02325439453125,
        0.01165771484375,
        0.0123291015625,
        0.0311279296875,
        0.063720703125,
        0.0440673828125,
        0.0657958984375
      ],
      "complete_min_new_points": 120,
      "max_boundary_deficit": 0.02821725436475664,
      "median_boundary_deficit": 0.005904664476406807,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 47,
          "fraction_count": 0.14242424242424243,
          "total_duration": 21.414306640625,
          "fraction_postfirst_time": 0.6961542582532054
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.030303030303030304,
          "total_duration": 12.36553955078125,
          "fraction_postfirst_time": 0.4019893409737572
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.012121212121212121,
          "total_duration": 8.695068359375,
          "fraction_postfirst_time": 0.28266658200823036
        }
      },
      "eof_length": 0.0126953125,
      "eof_eta": 0.5895807565472018,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 6.906475391588174e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091003,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 450,
      "postfirst_complete_segments": 449,
      "first_length": 1.238739013671875,
      "postfirst_max": 1.72125244140625,
      "postfirst_quantiles": {
        "0.1": 0.009356689453125,
        "0.5": 0.0220947265625,
        "0.9": 0.11900634765624997,
        "0.99": 0.9030798339843723
      },
      "longest_postfirst_recording_index": 358,
      "longest_postfirst_start": 25.9027099609375,
      "longest_postfirst_end": 27.62396240234375,
      "first_10_lengths": [
        1.238739013671875,
        0.010101318359375,
        0.01861572265625,
        0.023773193359375,
        0.020050048828125,
        0.0048828125,
        0.23822021484375,
        0.01165771484375,
        0.133758544921875,
        0.014434814453125
      ],
      "complete_min_new_points": 117,
      "max_boundary_deficit": 0.024026609837709878,
      "median_boundary_deficit": 0.003981580831926179,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 53,
          "fraction_count": 0.11804008908685969,
          "total_duration": 20.29168701171875,
          "fraction_postfirst_time": 0.6596506892463677
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.022271714922048998,
          "total_duration": 10.177032470703125,
          "fraction_postfirst_time": 0.3308392485999296
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.008908685968819599,
          "total_duration": 5.5755615234375,
          "fraction_postfirst_time": 0.18125269721275614
        }
      },
      "eof_length": 0.106353759765625,
      "eof_eta": -0.30584046087297917,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.4381384971784428e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091003,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 682,
      "postfirst_complete_segments": 681,
      "first_length": 1.237060546875,
      "postfirst_max": 2.7158355712890625,
      "postfirst_quantiles": {
        "0.1": 0.00628662109375,
        "0.5": 0.0154876708984375,
        "0.9": 0.076934814453125,
        "0.99": 0.5708404541015687
      },
      "longest_postfirst_recording_index": 386,
      "longest_postfirst_start": 16.769775390625,
      "longest_postfirst_end": 19.485610961914062,
      "first_10_lengths": [
        1.237060546875,
        0.00909423828125,
        0.010498046875,
        0.0078125,
        0.0206146240234375,
        0.0128326416015625,
        0.0753326416015625,
        0.01519775390625,
        0.0144195556640625,
        0.015167236328125
      ],
      "complete_min_new_points": 174,
      "max_boundary_deficit": 0.014135007784022102,
      "median_boundary_deficit": 0.002747432412232964,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 51,
          "fraction_count": 0.07488986784140969,
          "total_duration": 17.485488891601562,
          "fraction_postfirst_time": 0.5683946073568509
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.014684287812041116,
          "total_duration": 9.664749145507812,
          "fraction_postfirst_time": 0.314168584579977
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.002936857562408223,
          "total_duration": 3.96551513671875,
          "fraction_postfirst_time": 0.12890559898416729
        }
      },
      "eof_length": 0.000518798828125,
      "eof_eta": -0.4766540487762275,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.9103830456733704e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091003,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 737,
      "postfirst_complete_segments": 736,
      "first_length": 1.237060546875,
      "postfirst_max": 2.6798171997070312,
      "postfirst_quantiles": {
        "0.1": 0.004596710205078125,
        "0.5": 0.011016845703125,
        "0.9": 0.05230712890625,
        "0.99": 0.6662719726562487
      },
      "longest_postfirst_recording_index": 491,
      "longest_postfirst_start": 16.805763244628906,
      "longest_postfirst_end": 19.485580444335938,
      "first_10_lengths": [
        1.237060546875,
        0.0062713623046875,
        0.01866912841796875,
        0.0090484619140625,
        0.013702392578125,
        0.00534820556640625,
        0.008331298828125,
        0.0120849609375,
        0.31139373779296875,
        0.007720947265625
      ],
      "complete_min_new_points": 281,
      "max_boundary_deficit": 0.0114761235517703,
      "median_boundary_deficit": 0.0021160727361527742,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 46,
          "fraction_count": 0.0625,
          "total_duration": 19.72985076904297,
          "fraction_postfirst_time": 0.6413512856632674
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.01358695652173913,
          "total_duration": 12.722908020019531,
          "fraction_postfirst_time": 0.4135790742430856
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.009510869565217392,
          "total_duration": 10.78497314453125,
          "fraction_postfirst_time": 0.3505833101861037
        }
      },
      "eof_length": 0.00141143798828125,
      "eof_eta": -0.47284329660286556,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.809397407574579e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "22ea1e4e776d9736817035da9482f6d62e9238ef7c8b12368ad68295431eaf78"
    },
    {
      "seed": 2026091004,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 54,
      "postfirst_complete_segments": 53,
      "first_length": 2.2578125,
      "postfirst_max": 2.703125,
      "postfirst_quantiles": {
        "0.1": 0.134375,
        "0.5": 0.3359375,
        "0.9": 1.315625000000001,
        "0.99": 2.4593749999999988
      },
      "longest_postfirst_recording_index": 36,
      "longest_postfirst_start": 18.9609375,
      "longest_postfirst_end": 21.6640625,
      "first_10_lengths": [
        2.2578125,
        0.1171875,
        0.375,
        0.09375,
        1.140625,
        0.1640625,
        0.484375,
        0.3828125,
        0.953125,
        0.171875
      ],
      "complete_min_new_points": 10,
      "max_boundary_deficit": 0.3007685308973965,
      "median_boundary_deficit": 0.07222310374799651,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 50,
          "fraction_count": 0.9433962264150944,
          "total_duration": 29.2265625,
          "fraction_postfirst_time": 0.9826635145784082
        },
        "0.5": {
          "count": 16,
          "fraction_count": 0.3018867924528302,
          "total_duration": 19.8203125,
          "fraction_postfirst_time": 0.6664039926451274
        },
        "1.0": {
          "count": 10,
          "fraction_count": 0.18867924528301888,
          "total_duration": 15.640625,
          "fraction_postfirst_time": 0.525873391121618
        }
      },
      "eof_length": 0.2578125,
      "eof_eta": -0.3382095661019446,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.973799150320701e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091004,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 84,
      "postfirst_complete_segments": 83,
      "first_length": 2.26171875,
      "postfirst_max": 2.5859375,
      "postfirst_quantiles": {
        "0.1": 0.11796875000000001,
        "0.5": 0.2578125,
        "0.9": 0.64765625,
        "0.99": 1.4328124999999896
      },
      "longest_postfirst_recording_index": 49,
      "longest_postfirst_start": 17.91796875,
      "longest_postfirst_end": 20.50390625,
      "first_10_lengths": [
        2.26171875,
        0.1015625,
        0.2265625,
        0.51953125,
        0.73828125,
        0.29296875,
        0.4921875,
        0.30859375,
        0.29296875,
        0.41015625
      ],
      "complete_min_new_points": 19,
      "max_boundary_deficit": 0.17685047747672533,
      "median_boundary_deficit": 0.052620824236167596,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 77,
          "fraction_count": 0.927710843373494,
          "total_duration": 29.2265625,
          "fraction_postfirst_time": 0.9827925916195981
        },
        "0.5": {
          "count": 17,
          "fraction_count": 0.20481927710843373,
          "total_duration": 14.06640625,
          "fraction_postfirst_time": 0.47300669906738474
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.04819277108433735,
          "total_duration": 5.84375,
          "fraction_postfirst_time": 0.19650597661894129
        }
      },
      "eof_length": 0.0078125,
      "eof_eta": -0.21539597707825658,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.1368683772161603e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091004,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 82,
      "postfirst_complete_segments": 81,
      "first_length": 2.263671875,
      "postfirst_max": 4.97265625,
      "postfirst_quantiles": {
        "0.1": 0.06640625,
        "0.5": 0.142578125,
        "0.9": 0.740234375,
        "0.99": 4.275781250000002
      },
      "longest_postfirst_recording_index": 57,
      "longest_postfirst_start": 20.01171875,
      "longest_postfirst_end": 24.984375,
      "first_10_lengths": [
        2.263671875,
        0.05078125,
        0.63671875,
        0.25,
        0.12890625,
        0.251953125,
        0.140625,
        0.1484375,
        0.11328125,
        0.294921875
      ],
      "complete_min_new_points": 21,
      "max_boundary_deficit": 0.13375256162336446,
      "median_boundary_deficit": 0.03557040258567967,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 59,
          "fraction_count": 0.7283950617283951,
          "total_duration": 27.890625,
          "fraction_postfirst_time": 0.9379310344827586
        },
        "0.5": {
          "count": 14,
          "fraction_count": 0.1728395061728395,
          "total_duration": 19.341796875,
          "fraction_postfirst_time": 0.6504433497536946
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.08641975308641975,
          "total_duration": 14.919921875,
          "fraction_postfirst_time": 0.5017405582922825
        }
      },
      "eof_length": 0.2734375,
      "eof_eta": -0.38381725195709965,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.7674750552032492e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091004,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 80,
      "postfirst_complete_segments": 79,
      "first_length": 2.263671875,
      "postfirst_max": 3.376953125,
      "postfirst_quantiles": {
        "0.1": 0.0484375,
        "0.5": 0.1533203125,
        "0.9": 1.0156250000000002,
        "0.99": 2.897832031249999
      },
      "longest_postfirst_recording_index": 26,
      "longest_postfirst_start": 8.7119140625,
      "longest_postfirst_end": 12.0888671875,
      "first_10_lengths": [
        2.263671875,
        0.0263671875,
        0.3330078125,
        0.2353515625,
        0.2783203125,
        0.0771484375,
        0.44921875,
        0.046875,
        0.091796875,
        0.248046875
      ],
      "complete_min_new_points": 27,
      "max_boundary_deficit": 0.08177501496377004,
      "median_boundary_deficit": 0.022889946453106658,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 48,
          "fraction_count": 0.6075949367088608,
          "total_duration": 26.3740234375,
          "fraction_postfirst_time": 0.8869293924466338
        },
        "0.5": {
          "count": 14,
          "fraction_count": 0.17721518987341772,
          "total_duration": 18.501953125,
          "fraction_postfirst_time": 0.622200328407225
        },
        "1.0": {
          "count": 9,
          "fraction_count": 0.11392405063291139,
          "total_duration": 15.0615234375,
          "fraction_postfirst_time": 0.5065024630541872
        }
      },
      "eof_length": 1.4326171875,
      "eof_eta": 0.33721511827890255,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.547473508864641e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091004,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 152,
      "postfirst_complete_segments": 151,
      "first_length": 2.26416015625,
      "postfirst_max": 2.02587890625,
      "postfirst_quantiles": {
        "0.1": 0.03271484375,
        "0.5": 0.08154296875,
        "0.9": 0.3955078125,
        "0.99": 1.668701171875
      },
      "longest_postfirst_recording_index": 82,
      "longest_postfirst_start": 18.07421875,
      "longest_postfirst_end": 20.10009765625,
      "first_10_lengths": [
        2.26416015625,
        0.04833984375,
        0.0693359375,
        1.02490234375,
        0.1083984375,
        0.6611328125,
        0.06982421875,
        0.25537109375,
        0.04443359375,
        0.04150390625
      ],
      "complete_min_new_points": 25,
      "max_boundary_deficit": 0.08820600256654743,
      "median_boundary_deficit": 0.016732462592675246,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 65,
          "fraction_count": 0.4304635761589404,
          "total_duration": 24.1708984375,
          "fraction_postfirst_time": 0.8128540698533637
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.08609271523178808,
          "total_duration": 13.32763671875,
          "fraction_postfirst_time": 0.44820111988702604
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.039735099337748346,
          "total_duration": 8.7998046875,
          "fraction_postfirst_time": 0.2959326097308659
        }
      },
      "eof_length": 0.7890625,
      "eof_eta": 0.4977466973913379,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 9.094947017729282e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091004,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 191,
      "postfirst_complete_segments": 190,
      "first_length": 2.264404296875,
      "postfirst_max": 2.88671875,
      "postfirst_quantiles": {
        "0.1": 0.026025390625000002,
        "0.5": 0.0572509765625,
        "0.9": 0.35600585937499996,
        "0.99": 1.4445922851562498
      },
      "longest_postfirst_recording_index": 67,
      "longest_postfirst_start": 10.557373046875,
      "longest_postfirst_end": 13.444091796875,
      "first_10_lengths": [
        2.264404296875,
        0.0244140625,
        0.030029296875,
        0.239013671875,
        0.1767578125,
        0.028564453125,
        0.0947265625,
        0.36083984375,
        0.1044921875,
        1.077392578125
      ],
      "complete_min_new_points": 52,
      "max_boundary_deficit": 0.05012473889064373,
      "median_boundary_deficit": 0.011066980078230926,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 55,
          "fraction_count": 0.2894736842105263,
          "total_duration": 23.177001953125,
          "fraction_postfirst_time": 0.7794362751135085
        },
        "0.5": {
          "count": 12,
          "fraction_count": 0.06315789473684211,
          "total_duration": 13.307861328125,
          "fraction_postfirst_time": 0.44753975877895186
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.031578947368421054,
          "total_duration": 9.151123046875,
          "fraction_postfirst_time": 0.30774978037225875
        }
      },
      "eof_length": 0.0322265625,
      "eof_eta": 0.5046306650773368,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.7337242752546445e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091004,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 265,
      "postfirst_complete_segments": 264,
      "first_length": 2.264404296875,
      "postfirst_max": 1.6558837890625,
      "postfirst_quantiles": {
        "0.1": 0.0179443359375,
        "0.5": 0.0458984375,
        "0.9": 0.26949462890625003,
        "0.99": 0.8226196289062503
      },
      "longest_postfirst_recording_index": 183,
      "longest_postfirst_start": 22.093505859375,
      "longest_postfirst_end": 23.7493896484375,
      "first_10_lengths": [
        2.264404296875,
        0.017578125,
        0.1976318359375,
        0.072509765625,
        0.05126953125,
        0.0548095703125,
        0.05419921875,
        0.0745849609375,
        0.10302734375,
        0.136474609375
      ],
      "complete_min_new_points": 57,
      "max_boundary_deficit": 0.041080208716349764,
      "median_boundary_deficit": 0.00809874704996938,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 56,
          "fraction_count": 0.21212121212121213,
          "total_duration": 20.52197265625,
          "fraction_postfirst_time": 0.6901483616181022
        },
        "0.5": {
          "count": 14,
          "fraction_count": 0.05303030303030303,
          "total_duration": 11.521240234375,
          "fraction_postfirst_time": 0.3874561770815373
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.007575757575757576,
          "total_duration": 2.972412109375,
          "fraction_postfirst_time": 0.09996141120060428
        }
      },
      "eof_length": 0.7032470703125,
      "eof_eta": 0.6130255569128634,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.240074875066057e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091004,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 270,
      "postfirst_complete_segments": 269,
      "first_length": 2.26416015625,
      "postfirst_max": 4.35699462890625,
      "postfirst_quantiles": {
        "0.1": 0.01268310546875,
        "0.5": 0.0313720703125,
        "0.9": 0.18294677734375006,
        "0.99": 1.6296459960937437
      },
      "longest_postfirst_recording_index": 258,
      "longest_postfirst_start": 26.86578369140625,
      "longest_postfirst_end": 31.2227783203125,
      "first_10_lengths": [
        2.26416015625,
        0.02301025390625,
        0.0472412109375,
        0.03009033203125,
        0.0316162109375,
        0.01397705078125,
        0.1822509765625,
        0.0189208984375,
        0.01055908203125,
        0.023681640625
      ],
      "complete_min_new_points": 76,
      "max_boundary_deficit": 0.03728122427900826,
      "median_boundary_deficit": 0.005639685493052438,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 44,
          "fraction_count": 0.16356877323420074,
          "total_duration": 22.27105712890625,
          "fraction_postfirst_time": 0.7489634476756597
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.040892193308550186,
          "total_duration": 15.00128173828125,
          "fraction_postfirst_time": 0.5044848848092743
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.01486988847583643,
          "total_duration": 10.71710205078125,
          "fraction_postfirst_time": 0.3604102694625527
        }
      },
      "eof_length": 0.1424560546875,
      "eof_eta": -0.5437384711810379,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 6.110667527536862e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091004,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 322,
      "postfirst_complete_segments": 321,
      "first_length": 2.26397705078125,
      "postfirst_max": 3.607086181640625,
      "postfirst_quantiles": {
        "0.1": 0.009033203125,
        "0.5": 0.023284912109375,
        "0.9": 0.116790771484375,
        "0.99": 1.5801086425781283
      },
      "longest_postfirst_recording_index": 37,
      "longest_postfirst_start": 3.889495849609375,
      "longest_postfirst_end": 7.49658203125,
      "first_10_lengths": [
        2.26397705078125,
        0.005340576171875,
        0.06781005859375,
        0.065032958984375,
        0.05523681640625,
        0.0406494140625,
        0.050262451171875,
        0.0108642578125,
        0.025970458984375,
        0.008941650390625
      ],
      "complete_min_new_points": 133,
      "max_boundary_deficit": 0.022012640914737536,
      "median_boundary_deficit": 0.003699247029685271,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 38,
          "fraction_count": 0.11838006230529595,
          "total_duration": 21.6668701171875,
          "fraction_postfirst_time": 0.7286404827635752
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.03115264797507788,
          "total_duration": 16.605926513671875,
          "fraction_postfirst_time": 0.5584447705744107
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.018691588785046728,
          "total_duration": 13.546875,
          "fraction_postfirst_time": 0.45557117786512585
        }
      },
      "eof_length": 0.145355224609375,
      "eof_eta": -0.5225383567233081,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.3642420526593924e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091004,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 810,
      "postfirst_complete_segments": 809,
      "first_length": 2.2639923095703125,
      "postfirst_max": 1.193634033203125,
      "postfirst_quantiles": {
        "0.1": 0.006268310546875,
        "0.5": 0.0157470703125,
        "0.9": 0.06576538085937503,
        "0.99": 0.38847167968749957
      },
      "longest_postfirst_recording_index": 426,
      "longest_postfirst_start": 16.970413208007812,
      "longest_postfirst_end": 18.164047241210938,
      "first_10_lengths": [
        2.2639923095703125,
        0.00390625,
        0.0270538330078125,
        0.0193328857421875,
        0.094573974609375,
        0.0091400146484375,
        0.0218963623046875,
        0.0518035888671875,
        0.0087432861328125,
        0.01123046875
      ],
      "complete_min_new_points": 163,
      "max_boundary_deficit": 0.013783512784007468,
      "median_boundary_deficit": 0.002843967576147577,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 52,
          "fraction_count": 0.06427688504326329,
          "total_duration": 13.794586181640625,
          "fraction_postfirst_time": 0.4639017559199889
        },
        "0.5": {
          "count": 4,
          "fraction_count": 0.004944375772558714,
          "total_duration": 2.9467620849609375,
          "fraction_postfirst_time": 0.09909743485536328
        },
        "1.0": {
          "count": 1,
          "fraction_count": 0.0012360939431396785,
          "total_duration": 1.193634033203125,
          "fraction_postfirst_time": 0.040141031897408586
        }
      },
      "eof_length": 0.1543731689453125,
      "eof_eta": -0.7373323291580337,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.808064891723916e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091004,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 818,
      "postfirst_complete_segments": 817,
      "first_length": 2.2639923095703125,
      "postfirst_max": 3.1366195678710938,
      "postfirst_quantiles": {
        "0.1": 0.0045227050781250005,
        "0.5": 0.01099395751953125,
        "0.9": 0.04866943359374999,
        "0.99": 0.6006085205078142
      },
      "longest_postfirst_recording_index": 237,
      "longest_postfirst_start": 10.5465087890625,
      "longest_postfirst_end": 13.683128356933594,
      "first_10_lengths": [
        2.2639923095703125,
        0.0040740966796875,
        0.01397705078125,
        0.00518798828125,
        0.0041046142578125,
        0.04979705810546875,
        0.0120849609375,
        0.015167236328125,
        0.01769256591796875,
        0.01557159423828125
      ],
      "complete_min_new_points": 299,
      "max_boundary_deficit": 0.011476881480189216,
      "median_boundary_deficit": 0.0019682749553739942,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 41,
          "fraction_count": 0.05018359853121175,
          "total_duration": 17.318519592285156,
          "fraction_postfirst_time": 0.5824090366326813
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.012239902080783354,
          "total_duration": 11.111190795898438,
          "fraction_postfirst_time": 0.37366114885269186
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.0036719706242350062,
          "total_duration": 6.230743408203125,
          "fraction_postfirst_time": 0.2095353039005449
        }
      },
      "eof_length": 0.01753997802734375,
      "eof_eta": -0.6062272770587411,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.809397407574579e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "6ceec8dbd5573dd36583ae6b728f2e949beb0e09cb3d8a879b448b28b346ff96"
    },
    {
      "seed": 2026091005,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 44,
      "postfirst_complete_segments": 43,
      "first_length": 2.5546875,
      "postfirst_max": 7.578125,
      "postfirst_quantiles": {
        "0.1": 0.134375,
        "0.5": 0.34375,
        "0.9": 1.2656250000000004,
        "0.99": 5.711093749999993
      },
      "longest_postfirst_recording_index": 25,
      "longest_postfirst_start": 12.4296875,
      "longest_postfirst_end": 20.0078125,
      "first_10_lengths": [
        2.5546875,
        0.328125,
        0.234375,
        0.6015625,
        0.5,
        0.140625,
        0.2109375,
        0.28125,
        0.34375,
        0.3828125
      ],
      "complete_min_new_points": 11,
      "max_boundary_deficit": 0.25255299817933585,
      "median_boundary_deficit": 0.05287507996334345,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 42,
          "fraction_count": 0.9767441860465116,
          "total_duration": 29.2265625,
          "fraction_postfirst_time": 0.9925709737330857
        },
        "0.5": {
          "count": 17,
          "fraction_count": 0.3953488372093023,
          "total_duration": 23.25,
          "fraction_postfirst_time": 0.78959936322632
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.13953488372093023,
          "total_duration": 16.2265625,
          "fraction_postfirst_time": 0.5510745555850358
        }
      },
      "eof_length": 0.1328125,
      "eof_eta": 0.5689155274082904,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.684341886080802e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091005,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 64,
      "postfirst_complete_segments": 63,
      "first_length": 2.55859375,
      "postfirst_max": 3.5703125,
      "postfirst_quantiles": {
        "0.1": 0.10546875,
        "0.5": 0.23828125,
        "0.9": 0.9531250000000004,
        "0.99": 2.821953125000003
      },
      "longest_postfirst_recording_index": 44,
      "longest_postfirst_start": 16.71875,
      "longest_postfirst_end": 20.2890625,
      "first_10_lengths": [
        2.55859375,
        0.2265625,
        0.12890625,
        0.34765625,
        0.2578125,
        0.18359375,
        1.8515625,
        0.69921875,
        0.10546875,
        0.15234375
      ],
      "complete_min_new_points": 10,
      "max_boundary_deficit": 0.1977871731470624,
      "median_boundary_deficit": 0.042041756429677224,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 57,
          "fraction_count": 0.9047619047619048,
          "total_duration": 27.31640625,
          "fraction_postfirst_time": 0.9278227411436911
        },
        "0.5": {
          "count": 14,
          "fraction_count": 0.2222222222222222,
          "total_duration": 17.45703125,
          "fraction_postfirst_time": 0.592941488655964
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.09523809523809523,
          "total_duration": 11.5390625,
          "fraction_postfirst_time": 0.3919331298925302
        }
      },
      "eof_length": 1.7109375,
      "eof_eta": 0.26497814834598427,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.1368683772161603e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091005,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 74,
      "postfirst_complete_segments": 73,
      "first_length": 2.501953125,
      "postfirst_max": 4.849609375,
      "postfirst_quantiles": {
        "0.1": 0.07265625,
        "0.5": 0.166015625,
        "0.9": 0.685546875,
        "0.99": 3.202890625000003
      },
      "longest_postfirst_recording_index": 12,
      "longest_postfirst_start": 4.845703125,
      "longest_postfirst_end": 9.6953125,
      "first_10_lengths": [
        2.501953125,
        0.052734375,
        0.6875,
        0.103515625,
        0.076171875,
        0.169921875,
        0.177734375,
        0.169921875,
        0.65234375,
        0.134765625
      ],
      "complete_min_new_points": 27,
      "max_boundary_deficit": 0.08453755365203375,
      "median_boundary_deficit": 0.027437236469217807,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 56,
          "fraction_count": 0.7671232876712328,
          "total_duration": 27.4296875,
          "fraction_postfirst_time": 0.9298814805005629
        },
        "0.5": {
          "count": 15,
          "fraction_count": 0.2054794520547945,
          "total_duration": 19.82421875,
          "fraction_postfirst_time": 0.6720519102165132
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.0684931506849315,
          "total_duration": 13.515625,
          "fraction_postfirst_time": 0.4581871151426869
        }
      },
      "eof_length": 0.787109375,
      "eof_eta": 0.7112850267794075,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.9184653865522705e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091005,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 102,
      "postfirst_complete_segments": 101,
      "first_length": 2.501953125,
      "postfirst_max": 3.7373046875,
      "postfirst_quantiles": {
        "0.1": 0.052734375,
        "0.5": 0.1298828125,
        "0.9": 0.5556640625,
        "0.99": 3.4189453125
      },
      "longest_postfirst_recording_index": 29,
      "longest_postfirst_start": 7.353515625,
      "longest_postfirst_end": 11.0908203125,
      "first_10_lengths": [
        2.501953125,
        0.052734375,
        0.6875,
        0.099609375,
        0.4091796875,
        0.0908203125,
        0.732421875,
        0.2314453125,
        0.080078125,
        0.0869140625
      ],
      "complete_min_new_points": 31,
      "max_boundary_deficit": 0.08045054078158187,
      "median_boundary_deficit": 0.017984066840016633,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 59,
          "fraction_count": 0.5841584158415841,
          "total_duration": 26.3486328125,
          "fraction_postfirst_time": 0.8932331324902337
        },
        "0.5": {
          "count": 12,
          "fraction_count": 0.1188118811881188,
          "total_duration": 16.2509765625,
          "fraction_postfirst_time": 0.5509170363503939
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.04950495049504951,
          "total_duration": 11.61328125,
          "fraction_postfirst_time": 0.3936966165662451
        }
      },
      "eof_length": 0.2705078125,
      "eof_eta": 0.5541299607282473,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.7000623958883807e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091005,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 173,
      "postfirst_complete_segments": 172,
      "first_length": 2.50244140625,
      "postfirst_max": 1.90185546875,
      "postfirst_quantiles": {
        "0.1": 0.0357421875,
        "0.5": 0.09033203125,
        "0.9": 0.3262207031250001,
        "0.99": 1.0822363281249938
      },
      "longest_postfirst_recording_index": 21,
      "longest_postfirst_start": 5.478515625,
      "longest_postfirst_end": 7.38037109375,
      "first_10_lengths": [
        2.50244140625,
        0.03369140625,
        0.109375,
        0.0712890625,
        0.52587890625,
        0.05810546875,
        0.0751953125,
        0.11376953125,
        0.13427734375,
        0.04833984375
      ],
      "complete_min_new_points": 52,
      "max_boundary_deficit": 0.08430587968062186,
      "median_boundary_deficit": 0.015805809652049918,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 78,
          "fraction_count": 0.45348837209302323,
          "total_duration": 23.4580078125,
          "fraction_postfirst_time": 0.7952525202363808
        },
        "0.5": {
          "count": 12,
          "fraction_count": 0.06976744186046512,
          "total_duration": 10.5400390625,
          "fraction_postfirst_time": 0.3573190313022463
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.011627906976744186,
          "total_duration": 3.5380859375,
          "fraction_postfirst_time": 0.11994504312128586
        }
      },
      "eof_length": 0.47998046875,
      "eof_eta": -0.7001795735789109,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 9.094947017729282e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091005,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 203,
      "postfirst_complete_segments": 202,
      "first_length": 2.50244140625,
      "postfirst_max": 3.4697265625,
      "postfirst_quantiles": {
        "0.1": 0.027905273437500003,
        "0.5": 0.0599365234375,
        "0.9": 0.28291015625000004,
        "0.99": 1.3291992187500046
      },
      "longest_postfirst_recording_index": 6,
      "longest_postfirst_start": 2.797119140625,
      "longest_postfirst_end": 6.266845703125,
      "first_10_lengths": [
        2.50244140625,
        0.03369140625,
        0.082275390625,
        0.154296875,
        0.0244140625,
        3.4697265625,
        0.039794921875,
        0.1181640625,
        0.09765625,
        0.061767578125
      ],
      "complete_min_new_points": 43,
      "max_boundary_deficit": 0.07673453154551857,
      "median_boundary_deficit": 0.01187272291024366,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 58,
          "fraction_count": 0.2871287128712871,
          "total_duration": 21.75,
          "fraction_postfirst_time": 0.7373491582658788
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.054455445544554455,
          "total_duration": 11.77490234375,
          "fraction_postfirst_time": 0.3991822681299763
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.01485148514851485,
          "total_duration": 6.598388671875,
          "fraction_postfirst_time": 0.223692704970949
        }
      },
      "eof_length": 0.6279296875,
      "eof_eta": -0.5924448864074542,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.7124079931818414e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091005,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 323,
      "postfirst_complete_segments": 322,
      "first_length": 2.501953125,
      "postfirst_max": 1.91162109375,
      "postfirst_quantiles": {
        "0.1": 0.01806640625,
        "0.5": 0.045166015625,
        "0.9": 0.17872314453125004,
        "0.99": 0.8441064453125031
      },
      "longest_postfirst_recording_index": 44,
      "longest_postfirst_start": 6.22705078125,
      "longest_postfirst_end": 8.138671875,
      "first_10_lengths": [
        2.501953125,
        0.0491943359375,
        0.0269775390625,
        0.057373046875,
        0.0206298828125,
        0.027587890625,
        0.1436767578125,
        0.01953125,
        0.0458984375,
        0.0357666015625
      ],
      "complete_min_new_points": 79,
      "max_boundary_deficit": 0.034283294813088006,
      "median_boundary_deficit": 0.007060329191663661,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 61,
          "fraction_count": 0.18944099378881987,
          "total_duration": 18.531494140625,
          "fraction_postfirst_time": 0.628227835529365
        },
        "0.5": {
          "count": 7,
          "fraction_count": 0.021739130434782608,
          "total_duration": 7.4189453125,
          "fraction_postfirst_time": 0.25150632324703703
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.009316770186335404,
          "total_duration": 4.65380859375,
          "fraction_postfirst_time": 0.1577666688737337
        }
      },
      "eof_length": 0.0704345703125,
      "eof_eta": -0.43624953329132504,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.637978807091713e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091005,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 324,
      "postfirst_complete_segments": 323,
      "first_length": 2.50018310546875,
      "postfirst_max": 4.8388671875,
      "postfirst_quantiles": {
        "0.1": 0.0125244140625,
        "0.5": 0.03076171875,
        "0.9": 0.13052978515625,
        "0.99": 1.2325146484374936
      },
      "longest_postfirst_recording_index": 50,
      "longest_postfirst_start": 4.85028076171875,
      "longest_postfirst_end": 9.68914794921875,
      "first_10_lengths": [
        2.50018310546875,
        0.026123046875,
        0.017822265625,
        0.04376220703125,
        0.022216796875,
        0.020263671875,
        0.0606689453125,
        0.0133056640625,
        0.13043212890625,
        0.03271484375
      ],
      "complete_min_new_points": 98,
      "max_boundary_deficit": 0.028414759256787936,
      "median_boundary_deficit": 0.006283498065264792,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 47,
          "fraction_count": 0.14551083591331268,
          "total_duration": 20.1708984375,
          "fraction_postfirst_time": 0.6837635131640201
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.02786377708978328,
          "total_duration": 13.4945068359375,
          "fraction_postfirst_time": 0.45744374903015567
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.015479876160990712,
          "total_duration": 10.9124755859375,
          "fraction_postfirst_time": 0.36991672270211556
        }
      },
      "eof_length": 0.21038818359375,
      "eof_eta": 0.49100279421296505,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 7.219114195322618e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091005,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 448,
      "postfirst_complete_segments": 447,
      "first_length": 2.407440185546875,
      "postfirst_max": 3.155548095703125,
      "postfirst_quantiles": {
        "0.1": 0.008856201171875,
        "0.5": 0.0211181640625,
        "0.9": 0.11682128906250012,
        "0.99": 0.7951812744140655
      },
      "longest_postfirst_recording_index": 336,
      "longest_postfirst_start": 20.995758056640625,
      "longest_postfirst_end": 24.15130615234375,
      "first_10_lengths": [
        2.407440185546875,
        0.00933837890625,
        0.013458251953125,
        0.024627685546875,
        0.050048828125,
        0.0411376953125,
        0.070709228515625,
        0.04986572265625,
        0.016510009765625,
        0.0150146484375
      ],
      "complete_min_new_points": 147,
      "max_boundary_deficit": 0.019895443925131207,
      "median_boundary_deficit": 0.0043394224091996,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 49,
          "fraction_count": 0.10961968680089486,
          "total_duration": 18.99786376953125,
          "fraction_postfirst_time": 0.6419810887820734
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.017897091722595078,
          "total_duration": 10.928192138671875,
          "fraction_postfirst_time": 0.3692885038398909
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.006711409395973154,
          "total_duration": 7.08258056640625,
          "fraction_postfirst_time": 0.23933652954710222
        }
      },
      "eof_length": 0.1202392578125,
      "eof_eta": -0.37323976549190513,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.4438228390645236e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091005,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 651,
      "postfirst_complete_segments": 650,
      "first_length": 2.4074554443359375,
      "postfirst_max": 1.5892486572265625,
      "postfirst_quantiles": {
        "0.1": 0.00630035400390625,
        "0.5": 0.01497650146484375,
        "0.9": 0.07192535400390633,
        "0.99": 0.7294583129882792
      },
      "longest_postfirst_recording_index": 455,
      "longest_postfirst_start": 21.943099975585938,
      "longest_postfirst_end": 23.5323486328125,
      "first_10_lengths": [
        2.4074554443359375,
        0.00469970703125,
        0.0088653564453125,
        0.011871337890625,
        0.0108642578125,
        0.011474609375,
        0.0214385986328125,
        0.011322021484375,
        0.03668212890625,
        0.010162353515625
      ],
      "complete_min_new_points": 181,
      "max_boundary_deficit": 0.01409324612480678,
      "median_boundary_deficit": 0.002774156776312653,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 43,
          "fraction_count": 0.06615384615384616,
          "total_duration": 15.0469970703125,
          "fraction_postfirst_time": 0.5084725661900703
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.012307692307692308,
          "total_duration": 8.091384887695312,
          "fraction_postfirst_time": 0.2734264663342919
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.004615384615384616,
          "total_duration": 3.9241790771484375,
          "fraction_postfirst_time": 0.13260701761441948
        }
      },
      "eof_length": 1.69854736328125,
      "eof_eta": 0.166187959366866,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.8762769943568856e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091005,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 895,
      "postfirst_complete_segments": 894,
      "first_length": 2.4074478149414062,
      "postfirst_max": 1.8767929077148438,
      "postfirst_quantiles": {
        "0.1": 0.0045532226562500005,
        "0.5": 0.011257171630859375,
        "0.9": 0.052516174316406254,
        "0.99": 0.3300117492675772
      },
      "longest_postfirst_recording_index": 606,
      "longest_postfirst_start": 19.172515869140625,
      "longest_postfirst_end": 21.04930877685547,
      "first_10_lengths": [
        2.4074478149414062,
        0.006195068359375,
        0.08531951904296875,
        0.007965087890625,
        0.02767181396484375,
        0.00913238525390625,
        0.0434722900390625,
        0.00557708740234375,
        0.064361572265625,
        0.00548553466796875
      ],
      "complete_min_new_points": 251,
      "max_boundary_deficit": 0.009236402108988906,
      "median_boundary_deficit": 0.0020598325907281723,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 39,
          "fraction_count": 0.0436241610738255,
          "total_duration": 14.024284362792969,
          "fraction_postfirst_time": 0.4739126343375645
        },
        "0.5": {
          "count": 7,
          "fraction_count": 0.007829977628635347,
          "total_duration": 8.043853759765625,
          "fraction_postfirst_time": 0.2718202103510018
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.0044742729306487695,
          "total_duration": 5.971092224121094,
          "fraction_postfirst_time": 0.20177685881165477
        }
      },
      "eof_length": 0.8238983154296875,
      "eof_eta": -0.271194917651151,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.820766091346741e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "afd78ca7300d4a8c38adf22d8042f0f4686aacc417b0614889e0078f53ceec7b"
    },
    {
      "seed": 2026091006,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 51,
      "postfirst_complete_segments": 50,
      "first_length": 2.375,
      "postfirst_max": 2.65625,
      "postfirst_quantiles": {
        "0.1": 0.10859375,
        "0.5": 0.26953125,
        "0.9": 1.3093750000000002,
        "0.99": 2.5222656249999993
      },
      "longest_postfirst_recording_index": 9,
      "longest_postfirst_start": 5.1796875,
      "longest_postfirst_end": 7.8359375,
      "first_10_lengths": [
        2.375,
        0.2421875,
        0.296875,
        0.21875,
        0.796875,
        0.21875,
        0.6796875,
        0.3515625,
        2.65625,
        0.09375
      ],
      "complete_min_new_points": 9,
      "max_boundary_deficit": 0.23340509501285134,
      "median_boundary_deficit": 0.05002498246015097,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 46,
          "fraction_count": 0.92,
          "total_duration": 27.234375,
          "fraction_postfirst_time": 0.9193037974683544
        },
        "0.5": {
          "count": 18,
          "fraction_count": 0.36,
          "total_duration": 20.8984375,
          "fraction_postfirst_time": 0.7054324894514767
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.14,
          "total_duration": 13.0625,
          "fraction_postfirst_time": 0.4409282700421941
        }
      },
      "eof_length": 2.0703125,
      "eof_eta": -0.20339765489234385,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.9539925233402755e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091006,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 63,
      "postfirst_complete_segments": 62,
      "first_length": 2.375,
      "postfirst_max": 2.55859375,
      "postfirst_quantiles": {
        "0.1": 0.07890625000000001,
        "0.5": 0.259765625,
        "0.9": 0.9980468749999996,
        "0.99": 2.401328125
      },
      "longest_postfirst_recording_index": 36,
      "longest_postfirst_start": 15.078125,
      "longest_postfirst_end": 17.63671875,
      "first_10_lengths": [
        2.375,
        0.11328125,
        0.3203125,
        0.69921875,
        0.0859375,
        0.1953125,
        1.1484375,
        0.0625,
        2.01953125,
        0.109375
      ],
      "complete_min_new_points": 16,
      "max_boundary_deficit": 0.19571274893769908,
      "median_boundary_deficit": 0.028980805609066906,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 54,
          "fraction_count": 0.8709677419354839,
          "total_duration": 25.5703125,
          "fraction_postfirst_time": 0.8631329113924051
        },
        "0.5": {
          "count": 15,
          "fraction_count": 0.24193548387096775,
          "total_duration": 16.40625,
          "fraction_postfirst_time": 0.5537974683544303
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.11290322580645161,
          "total_duration": 11.578125,
          "fraction_postfirst_time": 0.39082278481012656
        }
      },
      "eof_length": 3.47265625,
      "eof_eta": -0.8513361131871073,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 5.5067062021407764e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091006,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 81,
      "postfirst_complete_segments": 80,
      "first_length": 2.373046875,
      "postfirst_max": 3.396484375,
      "postfirst_quantiles": {
        "0.1": 0.0654296875,
        "0.5": 0.1552734375,
        "0.9": 0.6707031250000006,
        "0.99": 2.000097656249989
      },
      "longest_postfirst_recording_index": 69,
      "longest_postfirst_start": 21.490234375,
      "longest_postfirst_end": 24.88671875,
      "first_10_lengths": [
        2.373046875,
        0.09765625,
        0.658203125,
        0.115234375,
        0.421875,
        0.15625,
        0.109375,
        0.072265625,
        0.578125,
        0.154296875
      ],
      "complete_min_new_points": 16,
      "max_boundary_deficit": 0.16071636195261996,
      "median_boundary_deficit": 0.021604782441315806,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 60,
          "fraction_count": 0.75,
          "total_duration": 24.66015625,
          "fraction_postfirst_time": 0.8323554617970862
        },
        "0.5": {
          "count": 17,
          "fraction_count": 0.2125,
          "total_duration": 16.330078125,
          "fraction_postfirst_time": 0.5511899268244446
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.05,
          "total_duration": 7.646484375,
          "fraction_postfirst_time": 0.2580921616454611
        }
      },
      "eof_length": 3.56640625,
      "eof_eta": -0.7846936267117048,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.0250467969162855e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091006,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 97,
      "postfirst_complete_segments": 96,
      "first_length": 2.3740234375,
      "postfirst_max": 3.16796875,
      "postfirst_quantiles": {
        "0.1": 0.05322265625,
        "0.5": 0.12255859375,
        "0.9": 0.44970703125,
        "0.99": 3.101171875
      },
      "longest_postfirst_recording_index": 57,
      "longest_postfirst_start": 18.826171875,
      "longest_postfirst_end": 21.994140625,
      "first_10_lengths": [
        2.3740234375,
        0.0732421875,
        0.05859375,
        0.140625,
        0.0888671875,
        0.1796875,
        2.0986328125,
        0.0380859375,
        0.05859375,
        0.642578125
      ],
      "complete_min_new_points": 22,
      "max_boundary_deficit": 0.07900313576319917,
      "median_boundary_deficit": 0.02223435991783851,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 60,
          "fraction_count": 0.625,
          "total_duration": 27.36328125,
          "fraction_postfirst_time": 0.9236246168045621
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.09375,
          "total_duration": 16.5810546875,
          "fraction_postfirst_time": 0.5596795991693312
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.0625,
          "total_duration": 14.3076171875,
          "fraction_postfirst_time": 0.4829416224412434
        }
      },
      "eof_length": 0.041015625,
      "eof_eta": 0.46779489796969015,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.481659405224491e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091006,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 157,
      "postfirst_complete_segments": 156,
      "first_length": 2.35205078125,
      "postfirst_max": 3.23876953125,
      "postfirst_quantiles": {
        "0.1": 0.038330078125,
        "0.5": 0.091064453125,
        "0.9": 0.316650390625,
        "0.99": 1.4668212890624999
      },
      "longest_postfirst_recording_index": 142,
      "longest_postfirst_start": 24.95947265625,
      "longest_postfirst_end": 28.1982421875,
      "first_10_lengths": [
        2.35205078125,
        0.09423828125,
        0.0751953125,
        0.13232421875,
        0.0390625,
        1.474609375,
        0.06298828125,
        0.03662109375,
        0.1240234375,
        0.0458984375
      ],
      "complete_min_new_points": 38,
      "max_boundary_deficit": 0.06292805892353215,
      "median_boundary_deficit": 0.01628335848094753,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 74,
          "fraction_count": 0.47435897435897434,
          "total_duration": 23.70703125,
          "fraction_postfirst_time": 0.799617912020949
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.057692307692307696,
          "total_duration": 10.6650390625,
          "fraction_postfirst_time": 0.3597226568289992
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.019230769230769232,
          "total_duration": 6.173828125,
          "fraction_postfirst_time": 0.2082379485828159
        }
      },
      "eof_length": 1.34521484375,
      "eof_eta": 0.06587040757242262,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 8.526512829121202e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091006,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 228,
      "postfirst_complete_segments": 227,
      "first_length": 2.3427734375,
      "postfirst_max": 1.45361328125,
      "postfirst_quantiles": {
        "0.1": 0.025048828125,
        "0.5": 0.0615234375,
        "0.9": 0.28720703125,
        "0.99": 1.1826708984375014
      },
      "longest_postfirst_recording_index": 47,
      "longest_postfirst_start": 6.363525390625,
      "longest_postfirst_end": 7.817138671875,
      "first_10_lengths": [
        2.3427734375,
        0.038330078125,
        0.03515625,
        0.135986328125,
        0.025390625,
        0.052001953125,
        0.19091796875,
        0.094482421875,
        0.018310546875,
        0.067138671875
      ],
      "complete_min_new_points": 50,
      "max_boundary_deficit": 0.04600663920117465,
      "median_boundary_deficit": 0.011230233412999668,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 73,
          "fraction_count": 0.32158590308370044,
          "total_duration": 22.367431640625,
          "fraction_postfirst_time": 0.7541983601699102
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.04405286343612335,
          "total_duration": 9.69189453125,
          "fraction_postfirst_time": 0.3267970627942968
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.022026431718061675,
          "total_duration": 6.228515625,
          "fraction_postfirst_time": 0.21001679344067964
        }
      },
      "eof_length": 0.015869140625,
      "eof_eta": -0.48329844193535443,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.8189894035458565e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091006,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 266,
      "postfirst_complete_segments": 265,
      "first_length": 2.3428955078125,
      "postfirst_max": 2.2301025390625,
      "postfirst_quantiles": {
        "0.1": 0.016552734375000003,
        "0.5": 0.041748046875,
        "0.9": 0.21513671874999998,
        "0.99": 1.3834277343750025
      },
      "longest_postfirst_recording_index": 201,
      "longest_postfirst_start": 23.0870361328125,
      "longest_postfirst_end": 25.317138671875,
      "first_10_lengths": [
        2.3428955078125,
        0.02197265625,
        0.078369140625,
        0.0233154296875,
        0.1578369140625,
        0.0230712890625,
        0.021728515625,
        1.499755859375,
        0.0841064453125,
        0.0625
      ],
      "complete_min_new_points": 69,
      "max_boundary_deficit": 0.04071209037188084,
      "median_boundary_deficit": 0.007340692224950707,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 57,
          "fraction_count": 0.21509433962264152,
          "total_duration": 21.22607421875,
          "fraction_postfirst_time": 0.7157163378623673
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.04150943396226415,
          "total_duration": 11.7513427734375,
          "fraction_postfirst_time": 0.3962403941535536
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.018867924528301886,
          "total_duration": 7.8829345703125,
          "fraction_postfirst_time": 0.2658025692423575
        }
      },
      "eof_length": 0.375244140625,
      "eof_eta": 0.5698873718683214,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.637978807091713e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091006,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 395,
      "postfirst_complete_segments": 394,
      "first_length": 2.34295654296875,
      "postfirst_max": 1.8304443359375,
      "postfirst_quantiles": {
        "0.1": 0.012139892578125,
        "0.5": 0.0301513671875,
        "0.9": 0.15053710937499998,
        "0.99": 0.6140844726562463
      },
      "longest_postfirst_recording_index": 296,
      "longest_postfirst_start": 22.2547607421875,
      "longest_postfirst_end": 24.085205078125,
      "first_10_lengths": [
        2.34295654296875,
        0.01226806640625,
        0.0135498046875,
        0.0372314453125,
        0.00982666015625,
        0.04644775390625,
        0.023193359375,
        0.01885986328125,
        0.029541015625,
        0.04052734375
      ],
      "complete_min_new_points": 96,
      "max_boundary_deficit": 0.026957364688174557,
      "median_boundary_deficit": 0.00577609763324527,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 58,
          "fraction_count": 0.14720812182741116,
          "total_duration": 17.95684814453125,
          "fraction_postfirst_time": 0.6054834215200215
        },
        "0.5": {
          "count": 7,
          "fraction_count": 0.017766497461928935,
          "total_duration": 6.94500732421875,
          "fraction_postfirst_time": 0.23417733241956695
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.01015228426395939,
          "total_duration": 5.3087158203125,
          "fraction_postfirst_time": 0.17900354187375617
        }
      },
      "eof_length": 0.7335205078125,
      "eof_eta": 0.5792256537752624,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 6.963318810448982e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091006,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 458,
      "postfirst_complete_segments": 457,
      "first_length": 2.342987060546875,
      "postfirst_max": 3.224517822265625,
      "postfirst_quantiles": {
        "0.1": 0.0098388671875,
        "0.5": 0.0228271484375,
        "0.9": 0.11019287109375031,
        "0.99": 0.7253002929687489
      },
      "longest_postfirst_recording_index": 150,
      "longest_postfirst_start": 11.277374267578125,
      "longest_postfirst_end": 14.50189208984375,
      "first_10_lengths": [
        2.342987060546875,
        0.0123291015625,
        0.010162353515625,
        0.01177978515625,
        0.132965087890625,
        0.025238037109375,
        0.1173095703125,
        0.010772705078125,
        0.027252197265625,
        0.027587890625
      ],
      "complete_min_new_points": 121,
      "max_boundary_deficit": 0.01974827456415229,
      "median_boundary_deficit": 0.003966170439605232,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 52,
          "fraction_count": 0.1137855579868709,
          "total_duration": 18.564178466796875,
          "fraction_postfirst_time": 0.6259625170173729
        },
        "0.5": {
          "count": 6,
          "fraction_count": 0.01312910284463895,
          "total_duration": 9.4134521484375,
          "fraction_postfirst_time": 0.3174106632942341
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.0087527352297593,
          "total_duration": 7.9044189453125,
          "fraction_postfirst_time": 0.26652781793803465
        }
      },
      "eof_length": 0.00750732421875,
      "eof_eta": -0.47080619439172594,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.3358203432289883e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091006,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 572,
      "postfirst_complete_segments": 571,
      "first_length": 2.29840087890625,
      "postfirst_max": 2.2176055908203125,
      "postfirst_quantiles": {
        "0.1": 0.0067138671875,
        "0.5": 0.0162353515625,
        "0.9": 0.0755767822265625,
        "0.99": 0.8115051269531055
      },
      "longest_postfirst_recording_index": 153,
      "longest_postfirst_start": 11.9766845703125,
      "longest_postfirst_end": 14.194290161132812,
      "first_10_lengths": [
        2.29840087890625,
        0.0147247314453125,
        0.05596923828125,
        0.004547119140625,
        1.383392333984375,
        0.0096282958984375,
        0.00543212890625,
        0.13677978515625,
        0.0099029541015625,
        0.0245208740234375
      ],
      "complete_min_new_points": 208,
      "max_boundary_deficit": 0.014344967239608097,
      "median_boundary_deficit": 0.0029983923558662418,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 46,
          "fraction_count": 0.08056042031523643,
          "total_duration": 18.61871337890625,
          "fraction_postfirst_time": 0.6268589547316139
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.01926444833625219,
          "total_duration": 11.657882690429688,
          "fraction_postfirst_time": 0.3925001695329726
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.010507880910683012,
          "total_duration": 8.746002197265625,
          "fraction_postfirst_time": 0.2944623338833736
        }
      },
      "eof_length": 0.0428009033203125,
      "eof_eta": -0.6139065685276138,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.8990143619012088e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091006,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 926,
      "postfirst_complete_segments": 925,
      "first_length": 2.2983856201171875,
      "postfirst_max": 1.6964569091796875,
      "postfirst_quantiles": {
        "0.1": 0.00452880859375,
        "0.5": 0.0113372802734375,
        "0.9": 0.055264282226562544,
        "0.99": 0.39248260498046844
      },
      "longest_postfirst_recording_index": 22,
      "longest_postfirst_start": 2.6080780029296875,
      "longest_postfirst_end": 4.304534912109375,
      "first_10_lengths": [
        2.2983856201171875,
        0.00733184814453125,
        0.0204925537109375,
        0.01145172119140625,
        0.017120361328125,
        0.01010894775390625,
        0.0033416748046875,
        0.01618194580078125,
        0.10291290283203125,
        0.00536346435546875
      ],
      "complete_min_new_points": 191,
      "max_boundary_deficit": 0.009706141905458487,
      "median_boundary_deficit": 0.002090121499324915,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 53,
          "fraction_count": 0.057297297297297295,
          "total_duration": 14.974403381347656,
          "fraction_postfirst_time": 0.5041612617356571
        },
        "0.5": {
          "count": 7,
          "fraction_count": 0.0075675675675675675,
          "total_duration": 5.890655517578125,
          "fraction_postfirst_time": 0.19832778926548594
        },
        "1.0": {
          "count": 1,
          "fraction_count": 0.001081081081081081,
          "total_duration": 1.6964569091796875,
          "fraction_postfirst_time": 0.057116656606003006
        }
      },
      "eof_length": 0.334991455078125,
      "eof_eta": -0.31028059109016864,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.724132279283367e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "933b5f65d076545d753522953521e80b86571a0c594a823dc7b5305ccda1d545"
    },
    {
      "seed": 2026091007,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 43,
      "postfirst_complete_segments": 42,
      "first_length": 3.0625,
      "postfirst_max": 4.015625,
      "postfirst_quantiles": {
        "0.1": 0.140625,
        "0.5": 0.44140625,
        "0.9": 1.2929687499999998,
        "0.99": 3.6216406249999964
      },
      "longest_postfirst_recording_index": 19,
      "longest_postfirst_start": 10.6171875,
      "longest_postfirst_end": 14.6328125,
      "first_10_lengths": [
        3.0625,
        0.0859375,
        0.4375,
        0.21875,
        0.7265625,
        0.515625,
        0.453125,
        0.390625,
        0.09375,
        1.1171875
      ],
      "complete_min_new_points": 10,
      "max_boundary_deficit": 0.24599949085575368,
      "median_boundary_deficit": 0.07086211656747787,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 39,
          "fraction_count": 0.9285714285714286,
          "total_duration": 28.3203125,
          "fraction_postfirst_time": 0.978671706263499
        },
        "0.5": {
          "count": 19,
          "fraction_count": 0.4523809523809524,
          "total_duration": 22.921875,
          "fraction_postfirst_time": 0.7921166306695464
        },
        "1.0": {
          "count": 8,
          "fraction_count": 0.19047619047619047,
          "total_duration": 15.359375,
          "fraction_postfirst_time": 0.5307775377969762
        }
      },
      "eof_length": 0.359375,
      "eof_eta": 0.3638304057107823,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.684341886080802e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091007,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 66,
      "postfirst_complete_segments": 65,
      "first_length": 3.0625,
      "postfirst_max": 4.16015625,
      "postfirst_quantiles": {
        "0.1": 0.0953125,
        "0.5": 0.21875,
        "0.9": 1.01796875,
        "0.99": 3.4651562499999993
      },
      "longest_postfirst_recording_index": 12,
      "longest_postfirst_start": 7.3125,
      "longest_postfirst_end": 11.47265625,
      "first_10_lengths": [
        3.0625,
        0.04296875,
        1.390625,
        0.46875,
        0.12109375,
        1.171875,
        0.13671875,
        0.30859375,
        0.1875,
        0.234375
      ],
      "complete_min_new_points": 11,
      "max_boundary_deficit": 0.15743876217420738,
      "median_boundary_deficit": 0.05195126751674828,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 57,
          "fraction_count": 0.8769230769230769,
          "total_duration": 28.2421875,
          "fraction_postfirst_time": 0.9759719222462203
        },
        "0.5": {
          "count": 15,
          "fraction_count": 0.23076923076923078,
          "total_duration": 19.22265625,
          "fraction_postfirst_time": 0.6642818574514039
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.1076923076923077,
          "total_duration": 13.27734375,
          "fraction_postfirst_time": 0.4588282937365011
        }
      },
      "eof_length": 0.02734375,
      "eof_eta": -0.3670225321038913,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 5.684341886080802e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091007,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 82,
      "postfirst_complete_segments": 81,
      "first_length": 3.0625,
      "postfirst_max": 3.27734375,
      "postfirst_quantiles": {
        "0.1": 0.064453125,
        "0.5": 0.185546875,
        "0.9": 0.73046875,
        "0.99": 2.7460937500000018
      },
      "longest_postfirst_recording_index": 22,
      "longest_postfirst_start": 7.318359375,
      "longest_postfirst_end": 10.595703125,
      "first_10_lengths": [
        3.0625,
        0.033203125,
        0.123046875,
        0.052734375,
        0.197265625,
        0.0859375,
        0.69921875,
        0.248046875,
        0.173828125,
        0.09375
      ],
      "complete_min_new_points": 17,
      "max_boundary_deficit": 0.13954347466831007,
      "median_boundary_deficit": 0.02953426005835902,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 63,
          "fraction_count": 0.7777777777777778,
          "total_duration": 27.685546875,
          "fraction_postfirst_time": 0.9567359611231101
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.16049382716049382,
          "total_duration": 16.708984375,
          "fraction_postfirst_time": 0.5774163066954644
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.06172839506172839,
          "total_duration": 10.7890625,
          "fraction_postfirst_time": 0.3728401727861771
        }
      },
      "eof_length": 0.03125,
      "eof_eta": -0.4102754915994885,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.9539925233402755e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091007,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 84,
      "postfirst_complete_segments": 83,
      "first_length": 2.333984375,
      "postfirst_max": 4.6396484375,
      "postfirst_quantiles": {
        "0.1": 0.046289062500000006,
        "0.5": 0.1279296875,
        "0.9": 0.8935546874999989,
        "0.99": 3.087734374999986
      },
      "longest_postfirst_recording_index": 65,
      "longest_postfirst_start": 17.951171875,
      "longest_postfirst_end": 22.5908203125,
      "first_10_lengths": [
        2.333984375,
        0.5751953125,
        0.0576171875,
        0.15625,
        0.048828125,
        0.1474609375,
        0.087890625,
        0.0859375,
        0.09765625,
        0.0791015625
      ],
      "complete_min_new_points": 33,
      "max_boundary_deficit": 0.08247526725666221,
      "median_boundary_deficit": 0.020313625330679708,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 46,
          "fraction_count": 0.5542168674698795,
          "total_duration": 27.203125,
          "fraction_postfirst_time": 0.9169793929817631
        },
        "0.5": {
          "count": 12,
          "fraction_count": 0.14457831325301204,
          "total_duration": 19.1845703125,
          "fraction_postfirst_time": 0.6466851010599776
        },
        "1.0": {
          "count": 8,
          "fraction_count": 0.0963855421686747,
          "total_duration": 16.4736328125,
          "fraction_postfirst_time": 0.5553031799328462
        }
      },
      "eof_length": 0.0771484375,
      "eof_eta": -0.47849514860337816,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 2.984279490192421e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091007,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 166,
      "postfirst_complete_segments": 165,
      "first_length": 2.33154296875,
      "postfirst_max": 4.69873046875,
      "postfirst_quantiles": {
        "0.1": 0.037402343750000004,
        "0.5": 0.08740234375,
        "0.9": 0.3121093749999999,
        "0.99": 1.4343359374999993
      },
      "longest_postfirst_recording_index": 54,
      "longest_postfirst_start": 11.1962890625,
      "longest_postfirst_end": 15.89501953125,
      "first_10_lengths": [
        2.33154296875,
        0.07861328125,
        0.0966796875,
        0.060546875,
        0.05517578125,
        0.03857421875,
        0.08349609375,
        0.0400390625,
        0.10595703125,
        0.3173828125
      ],
      "complete_min_new_points": 37,
      "max_boundary_deficit": 0.05646105421135206,
      "median_boundary_deficit": 0.015953999550521014,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 74,
          "fraction_count": 0.4484848484848485,
          "total_duration": 24.3330078125,
          "fraction_postfirst_time": 0.8201642500946331
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.048484848484848485,
          "total_duration": 10.75,
          "fraction_postfirst_time": 0.3623376837115913
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.01818181818181818,
          "total_duration": 7.58203125,
          "fraction_postfirst_time": 0.2555586642747815
        }
      },
      "eof_length": 0.0302734375,
      "eof_eta": -0.44954191723121006,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 8.739675649849232e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091007,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 176,
      "postfirst_complete_segments": 175,
      "first_length": 2.331787109375,
      "postfirst_max": 3.05078125,
      "postfirst_quantiles": {
        "0.1": 0.02392578125,
        "0.5": 0.056396484375,
        "0.9": 0.3278808593749999,
        "0.99": 1.7278759765624876
      },
      "longest_postfirst_recording_index": 154,
      "longest_postfirst_start": 23.247802734375,
      "longest_postfirst_end": 26.298583984375,
      "first_10_lengths": [
        2.331787109375,
        0.050537109375,
        0.191162109375,
        0.130615234375,
        0.847412109375,
        0.048828125,
        0.17333984375,
        0.024169921875,
        0.33984375,
        0.0283203125
      ],
      "complete_min_new_points": 56,
      "max_boundary_deficit": 0.04333441725007747,
      "median_boundary_deficit": 0.00913503155570683,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 61,
          "fraction_count": 0.3485714285714286,
          "total_duration": 24.448974609375,
          "fraction_postfirst_time": 0.8240797886785
        },
        "0.5": {
          "count": 14,
          "fraction_count": 0.08,
          "total_duration": 15.500244140625,
          "fraction_postfirst_time": 0.5224529093736885
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.02857142857142857,
          "total_duration": 9.538330078125,
          "fraction_postfirst_time": 0.32149998765645443
        }
      },
      "eof_length": 0.12548828125,
      "eof_eta": -0.8380028754253143,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.8189894035458565e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091007,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 212,
      "postfirst_complete_segments": 211,
      "first_length": 2.331787109375,
      "postfirst_max": 4.208984375,
      "postfirst_quantiles": {
        "0.1": 0.019775390625,
        "0.5": 0.04736328125,
        "0.9": 0.2208251953125,
        "0.99": 2.320031738281258
      },
      "longest_postfirst_recording_index": 208,
      "longest_postfirst_start": 27.327392578125,
      "longest_postfirst_end": 31.536376953125,
      "first_10_lengths": [
        2.331787109375,
        0.02880859375,
        0.055419921875,
        0.044677734375,
        0.033935546875,
        0.03515625,
        0.1392822265625,
        0.05224609375,
        0.0533447265625,
        0.092529296875
      ],
      "complete_min_new_points": 79,
      "max_boundary_deficit": 0.03477968678930998,
      "median_boundary_deficit": 0.008093902942786113,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 50,
          "fraction_count": 0.23696682464454977,
          "total_duration": 22.796630859375,
          "fraction_postfirst_time": 0.7683857111116598
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.037914691943127965,
          "total_duration": 13.759765625,
          "fraction_postfirst_time": 0.46378815184206845
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.023696682464454975,
          "total_duration": 11.725341796875,
          "fraction_postfirst_time": 0.39521564174093365
        }
      },
      "eof_length": 0.0576171875,
      "eof_eta": -0.48222671641634524,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 1.8189894035458565e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091007,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 281,
      "postfirst_complete_segments": 280,
      "first_length": 2.331787109375,
      "postfirst_max": 4.603759765625,
      "postfirst_quantiles": {
        "0.1": 0.013061523437500002,
        "0.5": 0.03338623046875,
        "0.9": 0.14910888671875,
        "0.99": 1.6222845458984274
      },
      "longest_postfirst_recording_index": 153,
      "longest_postfirst_start": 12.41033935546875,
      "longest_postfirst_end": 17.01409912109375,
      "first_10_lengths": [
        2.331787109375,
        0.0135498046875,
        0.02618408203125,
        0.0166015625,
        0.06298828125,
        0.2137451171875,
        0.040283203125,
        0.03802490234375,
        0.03936767578125,
        0.3780517578125
      ],
      "complete_min_new_points": 102,
      "max_boundary_deficit": 0.025175917677008552,
      "median_boundary_deficit": 0.006108963829635106,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 45,
          "fraction_count": 0.16071428571428573,
          "total_duration": 21.53466796875,
          "fraction_postfirst_time": 0.7258498531118078
        },
        "0.5": {
          "count": 5,
          "fraction_count": 0.017857142857142856,
          "total_duration": 12.87274169921875,
          "fraction_postfirst_time": 0.43389002723809056
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.014285714285714285,
          "total_duration": 12.26116943359375,
          "fraction_postfirst_time": 0.413276306152846
        }
      },
      "eof_length": 0.21551513671875,
      "eof_eta": -0.7659236389523656,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.689582056016661e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091007,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 514,
      "postfirst_complete_segments": 513,
      "first_length": 2.331787109375,
      "postfirst_max": 4.10870361328125,
      "postfirst_quantiles": {
        "0.1": 0.009600830078125,
        "0.5": 0.02252197265625,
        "0.9": 0.10986328125,
        "0.99": 0.5002819824218747
      },
      "longest_postfirst_recording_index": 111,
      "longest_postfirst_start": 8.8111572265625,
      "longest_postfirst_end": 12.91986083984375,
      "first_10_lengths": [
        2.331787109375,
        0.00933837890625,
        0.182464599609375,
        0.03619384765625,
        0.01422119140625,
        0.015838623046875,
        0.019744873046875,
        0.01470947265625,
        0.015380859375,
        0.022796630859375
      ],
      "complete_min_new_points": 157,
      "max_boundary_deficit": 0.018708915975291007,
      "median_boundary_deficit": 0.0039047067584035977,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 60,
          "fraction_count": 0.11695906432748537,
          "total_duration": 17.61029052734375,
          "fraction_postfirst_time": 0.5935743616329688
        },
        "0.5": {
          "count": 6,
          "fraction_count": 0.011695906432748537,
          "total_duration": 7.23187255859375,
          "fraction_postfirst_time": 0.2437582804618132
        },
        "1.0": {
          "count": 1,
          "fraction_count": 0.001949317738791423,
          "total_duration": 4.10870361328125,
          "fraction_postfirst_time": 0.13848840941071913
        }
      },
      "eof_length": 0.00653076171875,
      "eof_eta": -0.47837281504165624,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.4082957022765186e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091007,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 620,
      "postfirst_complete_segments": 619,
      "first_length": 2.3314208984375,
      "postfirst_max": 1.840240478515625,
      "postfirst_quantiles": {
        "0.1": 0.0065582275390625,
        "0.5": 0.01605224609375,
        "0.9": 0.07148437500000003,
        "0.99": 0.7811032104492196
      },
      "longest_postfirst_recording_index": 153,
      "longest_postfirst_start": 8.984100341796875,
      "longest_postfirst_end": 10.8243408203125,
      "first_10_lengths": [
        2.3314208984375,
        0.013671875,
        0.01171875,
        0.0131988525390625,
        0.26904296875,
        0.0135650634765625,
        0.007904052734375,
        0.0111236572265625,
        0.0168914794921875,
        0.007232666015625
      ],
      "complete_min_new_points": 137,
      "max_boundary_deficit": 0.012374815693524388,
      "median_boundary_deficit": 0.002883148582643935,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 43,
          "fraction_count": 0.06946688206785137,
          "total_duration": 17.294265747070312,
          "fraction_postfirst_time": 0.5829152008887243
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.014539579967689823,
          "total_duration": 10.013580322265625,
          "fraction_postfirst_time": 0.3375146577794236
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.008077544426494346,
          "total_duration": 7.0633697509765625,
          "fraction_postfirst_time": 0.23807576786191859
        }
      },
      "eof_length": 0.179718017578125,
      "eof_eta": -0.07583107905151615,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.2851054382044822e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091007,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 777,
      "postfirst_complete_segments": 776,
      "first_length": 2.3304519653320312,
      "postfirst_max": 7.523033142089844,
      "postfirst_quantiles": {
        "0.1": 0.0049285888671875,
        "0.5": 0.01070404052734375,
        "0.9": 0.043758392333984375,
        "0.99": 0.23078536987304688
      },
      "longest_postfirst_recording_index": 224,
      "longest_postfirst_start": 7.119514465332031,
      "longest_postfirst_end": 14.642547607421875,
      "first_10_lengths": [
        2.3304519653320312,
        0.00493621826171875,
        0.0107269287109375,
        0.00322723388671875,
        0.15845489501953125,
        0.02043914794921875,
        0.0041656494140625,
        0.0144500732421875,
        0.02089691162109375,
        0.03064727783203125
      ],
      "complete_min_new_points": 255,
      "max_boundary_deficit": 0.010593496444638917,
      "median_boundary_deficit": 0.0019351562863975103,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 22,
          "fraction_count": 0.028350515463917526,
          "total_duration": 14.624053955078125,
          "fraction_postfirst_time": 0.49289776635594046
        },
        "0.5": {
          "count": 6,
          "fraction_count": 0.007731958762886598,
          "total_duration": 12.118949890136719,
          "fraction_postfirst_time": 0.4084642568864242
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.003865979381443299,
          "total_duration": 9.988845825195312,
          "fraction_postfirst_time": 0.33666996927366905
        }
      },
      "eof_length": 2.772857666015625,
      "eof_eta": -0.012606216551153914,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 2.9046987037872896e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e28c7610a03c63ac9947392be8beeaa812106610318224390c857a800c4f89f5"
    },
    {
      "seed": 2026091008,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 46,
      "postfirst_complete_segments": 45,
      "first_length": 1.8671875,
      "postfirst_max": 4.1015625,
      "postfirst_quantiles": {
        "0.1": 0.1515625,
        "0.5": 0.3515625,
        "0.9": 1.1812500000000001,
        "0.99": 4.0946875
      },
      "longest_postfirst_recording_index": 13,
      "longest_postfirst_start": 7.0625,
      "longest_postfirst_end": 11.1640625,
      "first_10_lengths": [
        1.8671875,
        0.1484375,
        0.53125,
        0.1015625,
        1.5859375,
        0.2421875,
        0.515625,
        0.3515625,
        0.1875,
        0.2109375
      ],
      "complete_min_new_points": 9,
      "max_boundary_deficit": 0.19172287877907834,
      "median_boundary_deficit": 0.04696339249452358,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 43,
          "fraction_count": 0.9555555555555556,
          "total_duration": 29.0703125,
          "fraction_postfirst_time": 0.9647394347938812
        },
        "0.5": {
          "count": 16,
          "fraction_count": 0.35555555555555557,
          "total_duration": 21.6484375,
          "fraction_postfirst_time": 0.7184340160746694
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.15555555555555556,
          "total_duration": 15.921875,
          "fraction_postfirst_time": 0.5283899403681618
        }
      },
      "eof_length": 0.9140625,
      "eof_eta": -0.5004745364675934,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 2.4868995751603507e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091008,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 69,
      "postfirst_complete_segments": 68,
      "first_length": 1.87109375,
      "postfirst_max": 2.34375,
      "postfirst_quantiles": {
        "0.1": 0.1015625,
        "0.5": 0.251953125,
        "0.9": 0.8351562500000003,
        "0.99": 2.0506249999999993
      },
      "longest_postfirst_recording_index": 24,
      "longest_postfirst_start": 11.4140625,
      "longest_postfirst_end": 13.7578125,
      "first_10_lengths": [
        1.87109375,
        0.0703125,
        0.43359375,
        0.60546875,
        0.31640625,
        0.16796875,
        0.0859375,
        0.87890625,
        0.13671875,
        0.25390625
      ],
      "complete_min_new_points": 16,
      "max_boundary_deficit": 0.15332955081100186,
      "median_boundary_deficit": 0.04157077971239598,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 62,
          "fraction_count": 0.9117647058823529,
          "total_duration": 29.640625,
          "fraction_postfirst_time": 0.9837935952288345
        },
        "0.5": {
          "count": 21,
          "fraction_count": 0.3088235294117647,
          "total_duration": 20.55078125,
          "fraction_postfirst_time": 0.6820951640088163
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.08823529411764706,
          "total_duration": 10.328125,
          "fraction_postfirst_time": 0.342797873719694
        }
      },
      "eof_length": 0.0390625,
      "eof_eta": -0.3337833527790993,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.1013412404281553e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091008,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 95,
      "postfirst_complete_segments": 94,
      "first_length": 1.873046875,
      "postfirst_max": 2.38671875,
      "postfirst_quantiles": {
        "0.1": 0.0767578125,
        "0.5": 0.1640625,
        "0.9": 0.681640625,
        "0.99": 2.245039062499999
      },
      "longest_postfirst_recording_index": 33,
      "longest_postfirst_start": 11.9453125,
      "longest_postfirst_end": 14.33203125,
      "first_10_lengths": [
        1.873046875,
        0.044921875,
        0.681640625,
        0.228515625,
        0.091796875,
        0.162109375,
        0.115234375,
        0.205078125,
        0.365234375,
        0.091796875
      ],
      "complete_min_new_points": 22,
      "max_boundary_deficit": 0.14175205140793368,
      "median_boundary_deficit": 0.034732185520598424,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 74,
          "fraction_count": 0.7872340425531915,
          "total_duration": 28.31640625,
          "fraction_postfirst_time": 0.9399027552674231
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.13829787234042554,
          "total_duration": 14.771484375,
          "fraction_postfirst_time": 0.49030794165316044
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.05319148936170213,
          "total_duration": 9.017578125,
          "fraction_postfirst_time": 0.2993192868719611
        }
      },
      "eof_length": 0.314453125,
      "eof_eta": -0.23732665915182513,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.6697754290362354e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091008,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 120,
      "postfirst_complete_segments": 119,
      "first_length": 1.873046875,
      "postfirst_max": 2.78515625,
      "postfirst_quantiles": {
        "0.1": 0.052734375,
        "0.5": 0.1201171875,
        "0.9": 0.6093750000000001,
        "0.99": 2.5696679687499984
      },
      "longest_postfirst_recording_index": 23,
      "longest_postfirst_start": 6.6201171875,
      "longest_postfirst_end": 9.4052734375,
      "first_10_lengths": [
        1.873046875,
        0.0458984375,
        0.6767578125,
        0.08984375,
        0.0888671875,
        0.2646484375,
        0.0390625,
        0.76171875,
        0.072265625,
        0.14453125
      ],
      "complete_min_new_points": 22,
      "max_boundary_deficit": 0.08908409412661955,
      "median_boundary_deficit": 0.026384046136076367,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 72,
          "fraction_count": 0.6050420168067226,
          "total_duration": 26.3984375,
          "fraction_postfirst_time": 0.8762398703403566
        },
        "0.5": {
          "count": 14,
          "fraction_count": 0.11764705882352941,
          "total_duration": 15.4375,
          "fraction_postfirst_time": 0.5124149108589952
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.025210084033613446,
          "total_duration": 7.7763671875,
          "fraction_postfirst_time": 0.2581199351701783
        }
      },
      "eof_length": 0.625,
      "eof_eta": 0.5236015594579526,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.547473508864641e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091008,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 148,
      "postfirst_complete_segments": 147,
      "first_length": 1.87255859375,
      "postfirst_max": 3.4013671875,
      "postfirst_quantiles": {
        "0.1": 0.03515625,
        "0.5": 0.083984375,
        "0.9": 0.3799804687500002,
        "0.99": 2.308564453124991
      },
      "longest_postfirst_recording_index": 107,
      "longest_postfirst_start": 20.6220703125,
      "longest_postfirst_end": 24.0234375,
      "first_10_lengths": [
        1.87255859375,
        0.0546875,
        0.0517578125,
        0.078125,
        0.12255859375,
        0.05322265625,
        0.10107421875,
        0.203125,
        0.13134765625,
        0.05615234375
      ],
      "complete_min_new_points": 38,
      "max_boundary_deficit": 0.05414908572947519,
      "median_boundary_deficit": 0.013105939158002011,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 64,
          "fraction_count": 0.43537414965986393,
          "total_duration": 24.966796875,
          "fraction_postfirst_time": 0.8287061798025964
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.07482993197278912,
          "total_duration": 14.4326171875,
          "fraction_postfirst_time": 0.47905220336785465
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.034013605442176874,
          "total_duration": 10.69140625,
          "fraction_postfirst_time": 0.3548726925009319
        }
      },
      "eof_length": 0.43994140625,
      "eof_eta": 0.6823657894435443,
      "validation": {
        "maximum_absolute_error": 1.0000000000000009,
        "maximum_projection_error": 7.034373084024992e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091008,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 212,
      "postfirst_complete_segments": 211,
      "first_length": 1.87255859375,
      "postfirst_max": 1.664794921875,
      "postfirst_quantiles": {
        "0.1": 0.0244140625,
        "0.5": 0.064208984375,
        "0.9": 0.2705078125,
        "0.99": 1.2544921875000006
      },
      "longest_postfirst_recording_index": 179,
      "longest_postfirst_start": 25.272705078125,
      "longest_postfirst_end": 26.9375,
      "first_10_lengths": [
        1.87255859375,
        0.04638671875,
        0.07275390625,
        0.108154296875,
        0.021484375,
        0.031982421875,
        0.064208984375,
        0.05126953125,
        0.06494140625,
        0.164794921875
      ],
      "complete_min_new_points": 49,
      "max_boundary_deficit": 0.05358952780563886,
      "median_boundary_deficit": 0.010515895657125296,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 71,
          "fraction_count": 0.33649289099526064,
          "total_duration": 22.884765625,
          "fraction_postfirst_time": 0.7595987099074569
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.052132701421800945,
          "total_duration": 11.400390625,
          "fraction_postfirst_time": 0.3784055363770441
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.02843601895734597,
          "total_duration": 7.859375,
          "fraction_postfirst_time": 0.26087097453850017
        }
      },
      "eof_length": 0.707275390625,
      "eof_eta": 0.4676272320134251,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.7905676941154525e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091008,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 262,
      "postfirst_complete_segments": 261,
      "first_length": 1.87255859375,
      "postfirst_max": 3.27978515625,
      "postfirst_quantiles": {
        "0.1": 0.019775390625,
        "0.5": 0.0489501953125,
        "0.9": 0.1688232421875,
        "0.99": 1.3477050781249915
      },
      "longest_postfirst_recording_index": 53,
      "longest_postfirst_start": 7.282470703125,
      "longest_postfirst_end": 10.562255859375,
      "first_10_lengths": [
        1.87255859375,
        0.043701171875,
        0.0648193359375,
        0.0474853515625,
        0.019287109375,
        0.13818359375,
        0.030517578125,
        0.056640625,
        0.0174560546875,
        0.1119384765625
      ],
      "complete_min_new_points": 80,
      "max_boundary_deficit": 0.032914606125082124,
      "median_boundary_deficit": 0.008602631759567936,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 62,
          "fraction_count": 0.23754789272030652,
          "total_duration": 21.3326416015625,
          "fraction_postfirst_time": 0.7080800959465811
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.03065134099616858,
          "total_duration": 11.849609375,
          "fraction_postfirst_time": 0.39331615370901607
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.019157088122605363,
          "total_duration": 9.365478515625,
          "fraction_postfirst_time": 0.3108620605824865
        }
      },
      "eof_length": 0.30224609375,
      "eof_eta": 0.8826218912642078,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.481659405224491e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091008,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 335,
      "postfirst_complete_segments": 334,
      "first_length": 1.85107421875,
      "postfirst_max": 2.96368408203125,
      "postfirst_quantiles": {
        "0.1": 0.014178466796875,
        "0.5": 0.030303955078125,
        "0.9": 0.141265869140625,
        "0.99": 1.1383386230468755
      },
      "longest_postfirst_recording_index": 49,
      "longest_postfirst_start": 6.90496826171875,
      "longest_postfirst_end": 9.86865234375,
      "first_10_lengths": [
        1.85107421875,
        0.0101318359375,
        0.04974365234375,
        0.04241943359375,
        0.01483154296875,
        0.0225830078125,
        0.11334228515625,
        0.07965087890625,
        0.0208740234375,
        0.018310546875
      ],
      "complete_min_new_points": 100,
      "max_boundary_deficit": 0.025148309858012308,
      "median_boundary_deficit": 0.0062735459669621685,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 47,
          "fraction_count": 0.1407185628742515,
          "total_duration": 20.66290283203125,
          "fraction_postfirst_time": 0.6853611628471941
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.02694610778443114,
          "total_duration": 12.88238525390625,
          "fraction_postfirst_time": 0.4272916835371285
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.014970059880239521,
          "total_duration": 10.268798828125,
          "fraction_postfirst_time": 0.3406024779334359
        }
      },
      "eof_length": 0.00445556640625,
      "eof_eta": 0.5028010111645981,
      "validation": {
        "maximum_absolute_error": 1.0000000000000007,
        "maximum_projection_error": 6.508571459562518e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091008,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 413,
      "postfirst_complete_segments": 412,
      "first_length": 1.85101318359375,
      "postfirst_max": 3.91339111328125,
      "postfirst_quantiles": {
        "0.1": 0.01002197265625,
        "0.5": 0.023223876953125,
        "0.9": 0.11437683105468752,
        "0.99": 0.558235778808593
      },
      "longest_postfirst_recording_index": 273,
      "longest_postfirst_start": 19.473785400390625,
      "longest_postfirst_end": 23.387176513671875,
      "first_10_lengths": [
        1.85101318359375,
        0.01422119140625,
        0.01324462890625,
        0.04107666015625,
        0.006378173828125,
        0.019256591796875,
        0.01611328125,
        0.224029541015625,
        0.0263671875,
        0.00799560546875
      ],
      "complete_min_new_points": 139,
      "max_boundary_deficit": 0.021031270530941337,
      "median_boundary_deficit": 0.004021251145367444,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 53,
          "fraction_count": 0.12864077669902912,
          "total_duration": 20.700408935546875,
          "fraction_postfirst_time": 0.686603800704914
        },
        "0.5": {
          "count": 6,
          "fraction_count": 0.014563106796116505,
          "total_duration": 11.58111572265625,
          "fraction_postfirst_time": 0.38412951629784536
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.007281553398058253,
          "total_duration": 9.545654296875,
          "fraction_postfirst_time": 0.31661608912444505
        }
      },
      "eof_length": 0.017852783203125,
      "eof_eta": -0.4783521045872398,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.4352963262354024e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091008,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 719,
      "postfirst_complete_segments": 718,
      "first_length": 1.8509979248046875,
      "postfirst_max": 1.446533203125,
      "postfirst_quantiles": {
        "0.1": 0.00691986083984375,
        "0.5": 0.015533447265625,
        "0.9": 0.08362884521484382,
        "0.99": 0.5265672302246118
      },
      "longest_postfirst_recording_index": 359,
      "longest_postfirst_start": 17.635208129882812,
      "longest_postfirst_end": 19.081741333007812,
      "first_10_lengths": [
        1.8509979248046875,
        0.004119873046875,
        0.02069091796875,
        0.0141143798828125,
        0.0052642822265625,
        0.1987152099609375,
        0.0124053955078125,
        0.0045623779296875,
        0.0070343017578125,
        0.0315704345703125
      ],
      "complete_min_new_points": 190,
      "max_boundary_deficit": 0.013790450894019424,
      "median_boundary_deficit": 0.0028462779003514127,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 54,
          "fraction_count": 0.07520891364902507,
          "total_duration": 15.751068115234375,
          "fraction_postfirst_time": 0.5224407785023623
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.011142061281337047,
          "total_duration": 6.4621429443359375,
          "fraction_postfirst_time": 0.2143401936892823
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.002785515320334262,
          "total_duration": 2.708709716796875,
          "fraction_postfirst_time": 0.08984409202138832
        }
      },
      "eof_length": 0.003204345703125,
      "eof_eta": -0.49184619904461646,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.8535396268125623e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091008,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 861,
      "postfirst_complete_segments": 860,
      "first_length": 1.8509979248046875,
      "postfirst_max": 2.6091232299804688,
      "postfirst_quantiles": {
        "0.1": 0.004463958740234375,
        "0.5": 0.011180877685546875,
        "0.9": 0.056828308105468794,
        "0.99": 0.4066483306884755
      },
      "longest_postfirst_recording_index": 684,
      "longest_postfirst_start": 25.149864196777344,
      "longest_postfirst_end": 27.758987426757812,
      "first_10_lengths": [
        1.8509979248046875,
        0.0047760009765625,
        0.017822265625,
        0.005950927734375,
        0.0625,
        0.005096435546875,
        0.0133819580078125,
        0.0263824462890625,
        0.0226898193359375,
        0.03203582763671875
      ],
      "complete_min_new_points": 236,
      "max_boundary_deficit": 0.010182209622509375,
      "median_boundary_deficit": 0.0019857562698332165,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 47,
          "fraction_count": 0.05465116279069768,
          "total_duration": 16.474327087402344,
          "fraction_postfirst_time": 0.5464302614830617
        },
        "0.5": {
          "count": 6,
          "fraction_count": 0.0069767441860465115,
          "total_duration": 8.258827209472656,
          "fraction_postfirst_time": 0.27393368406934754
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.004651162790697674,
          "total_duration": 6.448921203613281,
          "fraction_postfirst_time": 0.2139016471433741
        }
      },
      "eof_length": 0.00084686279296875,
      "eof_eta": -0.5006200526784047,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.7696070143720135e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "5fc11ba3958910e226a8ed379d72d357dee33a4a78323c61c15a0dc1487e46e4"
    },
    {
      "seed": 2026091009,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 67,
      "postfirst_complete_segments": 66,
      "first_length": 1.7421875,
      "postfirst_max": 2.5,
      "postfirst_quantiles": {
        "0.1": 0.1328125,
        "0.5": 0.34375,
        "0.9": 0.77734375,
        "0.99": 2.2054687499999974
      },
      "longest_postfirst_recording_index": 47,
      "longest_postfirst_start": 21.125,
      "longest_postfirst_end": 23.625,
      "first_10_lengths": [
        1.7421875,
        0.09375,
        0.5546875,
        0.578125,
        0.2421875,
        0.2890625,
        1.765625,
        0.2265625,
        1.1171875,
        0.40625
      ],
      "complete_min_new_points": 10,
      "max_boundary_deficit": 0.27603941170911217,
      "median_boundary_deficit": 0.0672050816905223,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 64,
          "fraction_count": 0.9696969696969697,
          "total_duration": 29.8125,
          "fraction_postfirst_time": 0.9852827265685515
        },
        "0.5": {
          "count": 20,
          "fraction_count": 0.30303030303030304,
          "total_duration": 17.7578125,
          "fraction_postfirst_time": 0.5868835528014459
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.06060606060606061,
          "total_duration": 7.4296875,
          "fraction_postfirst_time": 0.24554608830364058
        }
      },
      "eof_length": 0.2734375,
      "eof_eta": -0.3057042625297127,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 6.750155989720952e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091009,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 70,
      "postfirst_complete_segments": 69,
      "first_length": 1.7421875,
      "postfirst_max": 3.51953125,
      "postfirst_quantiles": {
        "0.1": 0.09765625,
        "0.5": 0.1875,
        "0.9": 0.9757812500000004,
        "0.99": 2.6987499999999915
      },
      "longest_postfirst_recording_index": 56,
      "longest_postfirst_start": 24.08203125,
      "longest_postfirst_end": 27.6015625,
      "first_10_lengths": [
        1.7421875,
        0.09765625,
        0.41015625,
        0.125,
        0.13671875,
        0.09765625,
        0.16015625,
        1.703125,
        0.0625,
        0.5234375
      ],
      "complete_min_new_points": 16,
      "max_boundary_deficit": 0.17219549669110634,
      "median_boundary_deficit": 0.036034467028015216,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 60,
          "fraction_count": 0.8695652173913043,
          "total_duration": 29.18359375,
          "fraction_postfirst_time": 0.9644978053188743
        },
        "0.5": {
          "count": 17,
          "fraction_count": 0.2463768115942029,
          "total_duration": 20.4453125,
          "fraction_postfirst_time": 0.6757035889491351
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.10144927536231885,
          "total_duration": 13.28515625,
          "fraction_postfirst_time": 0.43906532403821324
        }
      },
      "eof_length": 0.3046875,
      "eof_eta": -0.3128484122881481,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 9.592326932761353e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091009,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 80,
      "postfirst_complete_segments": 79,
      "first_length": 1.7421875,
      "postfirst_max": 3.1875,
      "postfirst_quantiles": {
        "0.1": 0.073828125,
        "0.5": 0.162109375,
        "0.9": 0.8117187500000002,
        "0.99": 2.9102343749999995
      },
      "longest_postfirst_recording_index": 62,
      "longest_postfirst_start": 23.7734375,
      "longest_postfirst_end": 26.9609375,
      "first_10_lengths": [
        1.7421875,
        0.068359375,
        0.328125,
        0.169921875,
        0.087890625,
        0.087890625,
        0.076171875,
        1.919921875,
        0.150390625,
        0.09765625
      ],
      "complete_min_new_points": 25,
      "max_boundary_deficit": 0.13362470808122062,
      "median_boundary_deficit": 0.03407128557318312,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 55,
          "fraction_count": 0.6962025316455697,
          "total_duration": 28.287109375,
          "fraction_postfirst_time": 0.934869610121353
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.16455696202531644,
          "total_duration": 18.90625,
          "fraction_postfirst_time": 0.6248386263878131
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.0759493670886076,
          "total_duration": 13.611328125,
          "fraction_postfirst_time": 0.44984508133230056
        }
      },
      "eof_length": 0.087890625,
      "eof_eta": -0.45377089586851205,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.9539925233402755e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091009,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 112,
      "postfirst_complete_segments": 111,
      "first_length": 1.7353515625,
      "postfirst_max": 4.0302734375,
      "postfirst_quantiles": {
        "0.1": 0.0517578125,
        "0.5": 0.1083984375,
        "0.9": 0.5703125,
        "0.99": 2.3014648437500034
      },
      "longest_postfirst_recording_index": 38,
      "longest_postfirst_start": 8.326171875,
      "longest_postfirst_end": 12.3564453125,
      "first_10_lengths": [
        1.7353515625,
        0.1025390625,
        0.298828125,
        0.1513671875,
        0.298828125,
        0.099609375,
        0.2109375,
        0.0634765625,
        0.1572265625,
        0.103515625
      ],
      "complete_min_new_points": 23,
      "max_boundary_deficit": 0.0941998682312305,
      "median_boundary_deficit": 0.02174294696392781,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 65,
          "fraction_count": 0.5855855855855856,
          "total_duration": 26.9306640625,
          "fraction_postfirst_time": 0.8898389855119229
        },
        "0.5": {
          "count": 15,
          "fraction_count": 0.13513513513513514,
          "total_duration": 17.3623046875,
          "fraction_postfirst_time": 0.5736826820689878
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.04504504504504504,
          "total_duration": 10.349609375,
          "fraction_postfirst_time": 0.34197024942725307
        }
      },
      "eof_length": 0.2041015625,
      "eof_eta": 0.4840705262331056,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.405364961712621e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091009,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 109,
      "postfirst_complete_segments": 108,
      "first_length": 1.7353515625,
      "postfirst_max": 4.310546875,
      "postfirst_quantiles": {
        "0.1": 0.042138671875000006,
        "0.5": 0.106201171875,
        "0.9": 0.5723632812499999,
        "0.99": 2.183959960937499
      },
      "longest_postfirst_recording_index": 60,
      "longest_postfirst_start": 12.25439453125,
      "longest_postfirst_end": 16.56494140625,
      "first_10_lengths": [
        1.7353515625,
        0.10205078125,
        0.15869140625,
        0.29150390625,
        0.10205078125,
        0.07568359375,
        0.07568359375,
        0.07470703125,
        0.056640625,
        0.06640625
      ],
      "complete_min_new_points": 34,
      "max_boundary_deficit": 0.05460987773549042,
      "median_boundary_deficit": 0.014810620128092866,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 59,
          "fraction_count": 0.5462962962962963,
          "total_duration": 27.13037109375,
          "fraction_postfirst_time": 0.8964376754541641
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.12037037037037036,
          "total_duration": 18.05810546875,
          "fraction_postfirst_time": 0.596673227711271
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.06481481481481481,
          "total_duration": 14.1162109375,
          "fraction_postfirst_time": 0.46642573650414637
        }
      },
      "eof_length": 0.1064453125,
      "eof_eta": -0.5252106259983124,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 8.668621376273222e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091009,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 234,
      "postfirst_complete_segments": 233,
      "first_length": 1.7353515625,
      "postfirst_max": 2.12255859375,
      "postfirst_quantiles": {
        "0.1": 0.027392578125,
        "0.5": 0.067138671875,
        "0.9": 0.23906250000000032,
        "0.99": 1.4303808593750005
      },
      "longest_postfirst_recording_index": 214,
      "longest_postfirst_start": 28.0615234375,
      "longest_postfirst_end": 30.18408203125,
      "first_10_lengths": [
        1.7353515625,
        0.02880859375,
        0.08251953125,
        0.078857421875,
        0.033203125,
        0.049560546875,
        0.18310546875,
        0.051513671875,
        0.06591796875,
        0.16552734375
      ],
      "complete_min_new_points": 51,
      "max_boundary_deficit": 0.05470125704740447,
      "median_boundary_deficit": 0.011206503599920536,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 79,
          "fraction_count": 0.33905579399141633,
          "total_duration": 22.6240234375,
          "fraction_postfirst_time": 0.7475396082733697
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.034334763948497854,
          "total_duration": 9.123291015625,
          "fraction_postfirst_time": 0.30145042108999387
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.017167381974248927,
          "total_duration": 6.580322265625,
          "fraction_postfirst_time": 0.21742602691103868
        }
      },
      "eof_length": 0.046875,
      "eof_eta": 0.5409793485876946,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.7337242752546445e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091009,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 246,
      "postfirst_complete_segments": 245,
      "first_length": 1.7353515625,
      "postfirst_max": 2.7135009765625,
      "postfirst_quantiles": {
        "0.1": 0.017358398437500002,
        "0.5": 0.0472412109375,
        "0.9": 0.213818359375,
        "0.99": 1.6517529296875002
      },
      "longest_postfirst_recording_index": 80,
      "longest_postfirst_start": 8.2012939453125,
      "longest_postfirst_end": 10.914794921875,
      "first_10_lengths": [
        1.7353515625,
        0.015625,
        0.09521484375,
        0.049072265625,
        0.0306396484375,
        0.01171875,
        0.046875,
        0.098876953125,
        0.02685546875,
        0.52099609375
      ],
      "complete_min_new_points": 69,
      "max_boundary_deficit": 0.03666622550513976,
      "median_boundary_deficit": 0.007806378579111373,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 62,
          "fraction_count": 0.2530612244897959,
          "total_duration": 22.8233642578125,
          "fraction_postfirst_time": 0.7541261979284308
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.036734693877551024,
          "total_duration": 12.3963623046875,
          "fraction_postfirst_time": 0.40959875447710625
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.02857142857142857,
          "total_duration": 11.0672607421875,
          "fraction_postfirst_time": 0.3656827788712852
        }
      },
      "eof_length": 0.0509033203125,
      "eof_eta": 0.6044533577256841,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.637978807091713e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091009,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 321,
      "postfirst_complete_segments": 320,
      "first_length": 1.73492431640625,
      "postfirst_max": 2.51751708984375,
      "postfirst_quantiles": {
        "0.1": 0.012451171875,
        "0.5": 0.032379150390625,
        "0.9": 0.17714233398437504,
        "0.99": 1.2496923828125002
      },
      "longest_postfirst_recording_index": 100,
      "longest_postfirst_start": 9.677490234375,
      "longest_postfirst_end": 12.19500732421875,
      "first_10_lengths": [
        1.73492431640625,
        0.05029296875,
        0.0196533203125,
        0.0799560546875,
        0.0546875,
        0.0390625,
        0.02362060546875,
        0.01470947265625,
        0.07525634765625,
        0.03094482421875
      ],
      "complete_min_new_points": 114,
      "max_boundary_deficit": 0.025189775779898116,
      "median_boundary_deficit": 0.006343376920368016,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 58,
          "fraction_count": 0.18125,
          "total_duration": 21.353759765625,
          "fraction_postfirst_time": 0.7055577851140336
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.03125,
          "total_duration": 11.81280517578125,
          "fraction_postfirst_time": 0.3903114368283175
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.015625,
          "total_duration": 8.2037353515625,
          "fraction_postfirst_time": 0.2710627733870041
        }
      },
      "eof_length": 0.0380859375,
      "eof_eta": 0.5281585264013401,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 6.991740519879386e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091009,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 503,
      "postfirst_complete_segments": 502,
      "first_length": 1.734954833984375,
      "postfirst_max": 2.586578369140625,
      "postfirst_quantiles": {
        "0.1": 0.0091278076171875,
        "0.5": 0.023773193359375,
        "0.9": 0.10789184570312502,
        "0.99": 0.6347000122070321
      },
      "longest_postfirst_recording_index": 8,
      "longest_postfirst_start": 1.90380859375,
      "longest_postfirst_end": 4.490386962890625,
      "first_10_lengths": [
        1.734954833984375,
        0.02471923828125,
        0.01934814453125,
        0.029632568359375,
        0.066986083984375,
        0.019989013671875,
        0.0081787109375,
        2.586578369140625,
        0.0072021484375,
        0.009552001953125
      ],
      "complete_min_new_points": 137,
      "max_boundary_deficit": 0.02337064042989201,
      "median_boundary_deficit": 0.004001770218451162,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 59,
          "fraction_count": 0.11752988047808766,
          "total_duration": 17.901458740234375,
          "fraction_postfirst_time": 0.5914895762434143
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.01593625498007968,
          "total_duration": 8.614227294921875,
          "fraction_postfirst_time": 0.28462628248758476
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.00398406374501992,
          "total_duration": 4.546722412109375,
          "fraction_postfirst_time": 0.1502301545287252
        }
      },
      "eof_length": 0.28204345703125,
      "eof_eta": 0.6383850639525803,
      "validation": {
        "maximum_absolute_error": 1.0000000000000007,
        "maximum_projection_error": 1.4381384971784428e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091009,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 682,
      "postfirst_complete_segments": 681,
      "first_length": 1.73492431640625,
      "postfirst_max": 1.8643798828125,
      "postfirst_quantiles": {
        "0.1": 0.0066070556640625,
        "0.5": 0.0167999267578125,
        "0.9": 0.0780181884765625,
        "0.99": 0.4744873046875018
      },
      "longest_postfirst_recording_index": 314,
      "longest_postfirst_start": 14.648788452148438,
      "longest_postfirst_end": 16.513168334960938,
      "first_10_lengths": [
        1.73492431640625,
        0.0160675048828125,
        0.00732421875,
        0.0174102783203125,
        0.0176239013671875,
        0.019561767578125,
        0.009979248046875,
        0.028533935546875,
        0.013458251953125,
        0.010955810546875
      ],
      "complete_min_new_points": 184,
      "max_boundary_deficit": 0.014594296257761874,
      "median_boundary_deficit": 0.002922411586532947,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 49,
          "fraction_count": 0.07195301027900147,
          "total_duration": 16.549346923828125,
          "fraction_postfirst_time": 0.5468133335215574
        },
        "0.5": {
          "count": 7,
          "fraction_count": 0.010279001468428781,
          "total_duration": 7.6277008056640625,
          "fraction_postfirst_time": 0.2520297945198573
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.005873715124816446,
          "total_duration": 5.7043304443359375,
          "fraction_postfirst_time": 0.18847897503947664
        }
      },
      "eof_length": 0.0140533447265625,
      "eof_eta": -0.660375786407976,
      "validation": {
        "maximum_absolute_error": 1.0000000000000007,
        "maximum_projection_error": 3.916511559509672e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091009,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 674,
      "postfirst_complete_segments": 673,
      "first_length": 1.7341842651367188,
      "postfirst_max": 4.635627746582031,
      "postfirst_quantiles": {
        "0.1": 0.00431060791015625,
        "0.5": 0.0114593505859375,
        "0.9": 0.05223388671875006,
        "0.99": 0.6835089111328122
      },
      "longest_postfirst_recording_index": 659,
      "longest_postfirst_start": 26.859222412109375,
      "longest_postfirst_end": 31.494850158691406,
      "first_10_lengths": [
        1.7341842651367188,
        0.0153045654296875,
        0.0189971923828125,
        0.00457763671875,
        0.0177459716796875,
        0.09487152099609375,
        0.0137481689453125,
        0.00518035888671875,
        0.03546905517578125,
        0.01052093505859375
      ],
      "complete_min_new_points": 255,
      "max_boundary_deficit": 0.009207727927872722,
      "median_boundary_deficit": 0.0019065443105560909,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 38,
          "fraction_count": 0.05646359583952452,
          "total_duration": 19.889678955078125,
          "fraction_postfirst_time": 0.6571664589950947
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.01188707280832095,
          "total_duration": 13.923927307128906,
          "fraction_postfirst_time": 0.4600545853152041
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.007429420505200594,
          "total_duration": 11.824195861816406,
          "fraction_postfirst_time": 0.39067824787541017
        }
      },
      "eof_length": 0.07714080810546875,
      "eof_eta": -0.42615600569984735,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.1607426131376997e-10,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "61ad89ac0f8cb1e7f63e0cc9c06f85cf8fa29657c42b43ecbc719e16030e8cd8"
    },
    {
      "seed": 2026091010,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 40,
      "postfirst_complete_segments": 39,
      "first_length": 4.46875,
      "postfirst_max": 3.0234375,
      "postfirst_quantiles": {
        "0.1": 0.2078125,
        "0.5": 0.390625,
        "0.9": 1.4984375000000008,
        "0.99": 2.768124999999998
      },
      "longest_postfirst_recording_index": 5,
      "longest_postfirst_start": 7.3359375,
      "longest_postfirst_end": 10.359375,
      "first_10_lengths": [
        4.46875,
        0.2578125,
        2.21875,
        0.390625,
        3.0234375,
        0.28125,
        0.5234375,
        0.3515625,
        0.359375,
        0.296875
      ],
      "complete_min_new_points": 17,
      "max_boundary_deficit": 0.2332971521128978,
      "median_boundary_deficit": 0.05693385252846295,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 39,
          "fraction_count": 1.0,
          "total_duration": 27.03125,
          "fraction_postfirst_time": 0.981838819523269
        },
        "0.5": {
          "count": 16,
          "fraction_count": 0.41025641025641024,
          "total_duration": 20.015625,
          "fraction_postfirst_time": 0.7270147559591373
        },
        "1.0": {
          "count": 10,
          "fraction_count": 0.2564102564102564,
          "total_duration": 16.6875,
          "fraction_postfirst_time": 0.6061293984108967
        }
      },
      "eof_length": 0.5,
      "eof_eta": -0.42213834123725824,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.551115123125783e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091010,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 58,
      "postfirst_complete_segments": 57,
      "first_length": 4.4609375,
      "postfirst_max": 4.54296875,
      "postfirst_quantiles": {
        "0.1": 0.08046875,
        "0.5": 0.2109375,
        "0.9": 1.4031249999999997,
        "0.99": 3.092656249999994
      },
      "longest_postfirst_recording_index": 22,
      "longest_postfirst_start": 11.13671875,
      "longest_postfirst_end": 15.6796875,
      "first_10_lengths": [
        4.4609375,
        0.07421875,
        0.28125,
        0.23828125,
        0.17578125,
        1.80078125,
        0.2109375,
        0.1640625,
        0.2109375,
        0.10546875
      ],
      "complete_min_new_points": 16,
      "max_boundary_deficit": 0.23091399659216283,
      "median_boundary_deficit": 0.053595749082405,
      "same_sign_transitions": 3,
      "thresholds": {
        "0.1": {
          "count": 50,
          "fraction_count": 0.8771929824561403,
          "total_duration": 26.6796875,
          "fraction_postfirst_time": 0.9687943262411347
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.22807017543859648,
          "total_duration": 18.97265625,
          "fraction_postfirst_time": 0.688936170212766
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.12280701754385964,
          "total_duration": 14.33984375,
          "fraction_postfirst_time": 0.520709219858156
        }
      },
      "eof_length": 0.3671875,
      "eof_eta": 0.6691633593229519,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 9.592326932761353e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091010,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 73,
      "postfirst_complete_segments": 72,
      "first_length": 4.43359375,
      "postfirst_max": 4.234375,
      "postfirst_quantiles": {
        "0.1": 0.0552734375,
        "0.5": 0.1669921875,
        "0.9": 0.628125,
        "0.99": 3.7309960937500044
      },
      "longest_postfirst_recording_index": 30,
      "longest_postfirst_start": 12.138671875,
      "longest_postfirst_end": 16.373046875,
      "first_10_lengths": [
        4.43359375,
        0.62109375,
        0.041015625,
        0.365234375,
        0.1953125,
        0.3828125,
        0.1484375,
        0.666015625,
        0.095703125,
        0.302734375
      ],
      "complete_min_new_points": 21,
      "max_boundary_deficit": 0.11891739466741535,
      "median_boundary_deficit": 0.03261316121772573,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 54,
          "fraction_count": 0.75,
          "total_duration": 24.58984375,
          "fraction_postfirst_time": 0.8920221057106419
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.1527777777777778,
          "total_duration": 15.337890625,
          "fraction_postfirst_time": 0.5563979027915544
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.05555555555555555,
          "total_duration": 10.578125,
          "fraction_postfirst_time": 0.38373246421992346
        }
      },
      "eof_length": 1.73828125,
      "eof_eta": -0.3938985939754493,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.2026824808563106e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091010,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 93,
      "postfirst_complete_segments": 92,
      "first_length": 4.41796875,
      "postfirst_max": 2.4501953125,
      "postfirst_quantiles": {
        "0.1": 0.0521484375,
        "0.5": 0.1201171875,
        "0.9": 0.6498046875000005,
        "0.99": 2.445751953125
      },
      "longest_postfirst_recording_index": 60,
      "longest_postfirst_start": 20.4189453125,
      "longest_postfirst_end": 22.869140625,
      "first_10_lengths": [
        4.41796875,
        0.0361328125,
        0.5283203125,
        0.05859375,
        0.0888671875,
        0.14453125,
        0.09765625,
        0.7041015625,
        0.134765625,
        0.2275390625
      ],
      "complete_min_new_points": 24,
      "max_boundary_deficit": 0.0799901470554567,
      "median_boundary_deficit": 0.025706161682163442,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 52,
          "fraction_count": 0.5652173913043478,
          "total_duration": 24.6416015625,
          "fraction_postfirst_time": 0.8933932870698201
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.14130434782608695,
          "total_duration": 16.2958984375,
          "fraction_postfirst_time": 0.5908157484775528
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.07608695652173914,
          "total_duration": 12.5830078125,
          "fraction_postfirst_time": 0.45620308738139076
        }
      },
      "eof_length": 0.12109375,
      "eof_eta": 0.9388307095003414,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.1744385725905886e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091010,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 84,
      "postfirst_complete_segments": 83,
      "first_length": 4.41796875,
      "postfirst_max": 3.4248046875,
      "postfirst_quantiles": {
        "0.1": 0.03974609375,
        "0.5": 0.09521484375,
        "0.9": 0.6651367187499994,
        "0.99": 2.9299218749999953
      },
      "longest_postfirst_recording_index": 37,
      "longest_postfirst_start": 18.07373046875,
      "longest_postfirst_end": 21.49853515625,
      "first_10_lengths": [
        4.41796875,
        0.02734375,
        1.7216796875,
        0.04052734375,
        0.0439453125,
        0.03759765625,
        0.08740234375,
        0.06494140625,
        0.1044921875,
        0.40771484375
      ],
      "complete_min_new_points": 30,
      "max_boundary_deficit": 0.053311339299281446,
      "median_boundary_deficit": 0.013911971030793224,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 39,
          "fraction_count": 0.46987951807228917,
          "total_duration": 24.9033203125,
          "fraction_postfirst_time": 0.9028820280413539
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.10843373493975904,
          "total_duration": 18.17431640625,
          "fraction_postfirst_time": 0.6589187083982438
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.07228915662650602,
          "total_duration": 15.64453125,
          "fraction_postfirst_time": 0.5672001132983997
        }
      },
      "eof_length": 0.00390625,
      "eof_eta": -0.4368727304394506,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 8.455458555545192e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091010,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 172,
      "postfirst_complete_segments": 171,
      "first_length": 4.416748046875,
      "postfirst_max": 2.08544921875,
      "postfirst_quantiles": {
        "0.1": 0.0283203125,
        "0.5": 0.067138671875,
        "0.9": 0.38916015625,
        "0.99": 1.7458496093750029
      },
      "longest_postfirst_recording_index": 86,
      "longest_postfirst_start": 17.492431640625,
      "longest_postfirst_end": 19.577880859375,
      "first_10_lengths": [
        4.416748046875,
        0.06298828125,
        0.12060546875,
        0.0458984375,
        0.047119140625,
        0.05615234375,
        0.0791015625,
        0.020263671875,
        1.66748046875,
        0.038818359375
      ],
      "complete_min_new_points": 46,
      "max_boundary_deficit": 0.05467831536861567,
      "median_boundary_deficit": 0.010787964794325922,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 58,
          "fraction_count": 0.3391812865497076,
          "total_duration": 21.855224609375,
          "fraction_postfirst_time": 0.7923367645887361
        },
        "0.5": {
          "count": 13,
          "fraction_count": 0.07602339181286549,
          "total_duration": 13.05078125,
          "fraction_postfirst_time": 0.4731415016684221
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.023391812865497075,
          "total_duration": 7.063232421875,
          "fraction_postfirst_time": 0.2560696046237863
        }
      },
      "eof_length": 0.051025390625,
      "eof_eta": -0.5312616303483362,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.531219595563016e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091010,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 233,
      "postfirst_complete_segments": 232,
      "first_length": 4.416259765625,
      "postfirst_max": 2.197265625,
      "postfirst_quantiles": {
        "0.1": 0.01881103515625,
        "0.5": 0.04193115234375,
        "0.9": 0.24215087890625003,
        "0.99": 1.3816955566406244
      },
      "longest_postfirst_recording_index": 132,
      "longest_postfirst_start": 17.432373046875,
      "longest_postfirst_end": 19.629638671875,
      "first_10_lengths": [
        4.416259765625,
        0.060546875,
        0.0416259765625,
        0.0294189453125,
        0.038330078125,
        0.0703125,
        0.037109375,
        0.033447265625,
        0.0228271484375,
        0.0498046875
      ],
      "complete_min_new_points": 76,
      "max_boundary_deficit": 0.03323007397468525,
      "median_boundary_deficit": 0.00756592394455291,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 49,
          "fraction_count": 0.21120689655172414,
          "total_duration": 19.861328125,
          "fraction_postfirst_time": 0.7200375277696645
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.04310344827586207,
          "total_duration": 11.4708251953125,
          "fraction_postfirst_time": 0.41585459759432836
        },
        "1.0": {
          "count": 6,
          "fraction_count": 0.02586206896551724,
          "total_duration": 8.8887939453125,
          "fraction_postfirst_time": 0.32224759477089476
        }
      },
      "eof_length": 0.0758056640625,
      "eof_eta": 0.5602295402107359,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 3.637978807091713e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091010,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 290,
      "postfirst_complete_segments": 289,
      "first_length": 4.41619873046875,
      "postfirst_max": 1.79620361328125,
      "postfirst_quantiles": {
        "0.1": 0.01290283203125,
        "0.5": 0.0333251953125,
        "0.9": 0.20947265624999986,
        "0.99": 1.137897949218752
      },
      "longest_postfirst_recording_index": 221,
      "longest_postfirst_start": 23.81036376953125,
      "longest_postfirst_end": 25.6065673828125,
      "first_10_lengths": [
        4.41619873046875,
        0.021484375,
        0.01104736328125,
        0.0162353515625,
        0.03240966796875,
        0.03302001953125,
        0.0452880859375,
        0.0174560546875,
        0.01959228515625,
        0.04718017578125
      ],
      "complete_min_new_points": 96,
      "max_boundary_deficit": 0.022846765489213716,
      "median_boundary_deficit": 0.005957004031557078,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 47,
          "fraction_count": 0.16262975778546712,
          "total_duration": 19.44598388671875,
          "fraction_postfirst_time": 0.7049783928148642
        },
        "0.5": {
          "count": 12,
          "fraction_count": 0.04152249134948097,
          "total_duration": 11.2708740234375,
          "fraction_postfirst_time": 0.40860481531554455
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.01384083044982699,
          "total_duration": 6.1571044921875,
          "fraction_postfirst_time": 0.22321450303474188
        }
      },
      "eof_length": 0.01702880859375,
      "eof_eta": -0.6090646968947931,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 6.679101716144942e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091010,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 393,
      "postfirst_complete_segments": 392,
      "first_length": 4.415924072265625,
      "postfirst_max": 2.49151611328125,
      "postfirst_quantiles": {
        "0.1": 0.009344482421875,
        "0.5": 0.0227508544921875,
        "0.9": 0.11159362792968751,
        "0.99": 1.0463696289062445
      },
      "longest_postfirst_recording_index": 130,
      "longest_postfirst_start": 9.66217041015625,
      "longest_postfirst_end": 12.1536865234375,
      "first_10_lengths": [
        4.415924072265625,
        0.005889892578125,
        0.120147705078125,
        0.005828857421875,
        0.018646240234375,
        0.016448974609375,
        0.0400390625,
        0.0316162109375,
        0.059814453125,
        0.049774169921875
      ],
      "complete_min_new_points": 163,
      "max_boundary_deficit": 0.02184991255058144,
      "median_boundary_deficit": 0.004254725648599189,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 44,
          "fraction_count": 0.11224489795918367,
          "total_duration": 17.840118408203125,
          "fraction_postfirst_time": 0.6467542525238557
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.025510204081632654,
          "total_duration": 10.99041748046875,
          "fraction_postfirst_time": 0.3984334116996266
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.012755102040816327,
          "total_duration": 7.34869384765625,
          "fraction_postfirst_time": 0.26641073157239664
        }
      },
      "eof_length": 0.072296142578125,
      "eof_eta": 0.6031664061664271,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.4097167877480388e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091010,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 587,
      "postfirst_complete_segments": 586,
      "first_length": 4.4159393310546875,
      "postfirst_max": 1.84991455078125,
      "postfirst_quantiles": {
        "0.1": 0.006439208984375,
        "0.5": 0.0151824951171875,
        "0.9": 0.07938385009765625,
        "0.99": 0.5120948791503872
      },
      "longest_postfirst_recording_index": 418,
      "longest_postfirst_start": 22.567459106445312,
      "longest_postfirst_end": 24.417373657226562,
      "first_10_lengths": [
        4.4159393310546875,
        0.0030670166015625,
        0.0390625,
        0.0088348388671875,
        0.03594970703125,
        0.01629638671875,
        0.004638671875,
        0.0308837890625,
        0.0080108642578125,
        0.0059661865234375
      ],
      "complete_min_new_points": 201,
      "max_boundary_deficit": 0.014342217318115136,
      "median_boundary_deficit": 0.00307199207843456,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 48,
          "fraction_count": 0.08191126279863481,
          "total_duration": 15.233444213867188,
          "fraction_postfirst_time": 0.552255318631071
        },
        "0.5": {
          "count": 6,
          "fraction_count": 0.010238907849829351,
          "total_duration": 6.383209228515625,
          "fraction_postfirst_time": 0.23140933835394184
        },
        "1.0": {
          "count": 3,
          "fraction_count": 0.005119453924914676,
          "total_duration": 4.3081512451171875,
          "fraction_postfirst_time": 0.15618263376165606
        }
      },
      "eof_length": 1.402099609375,
      "eof_eta": 0.5892779733455079,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.9103830456733704e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091010,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 854,
      "postfirst_complete_segments": 853,
      "first_length": 4.4159393310546875,
      "postfirst_max": 2.184326171875,
      "postfirst_quantiles": {
        "0.1": 0.0047592163085937505,
        "0.5": 0.0113372802734375,
        "0.9": 0.05057220458984376,
        "0.99": 0.43714599609375043
      },
      "longest_postfirst_recording_index": 795,
      "longest_postfirst_start": 27.397972106933594,
      "longest_postfirst_end": 29.582298278808594,
      "first_10_lengths": [
        4.4159393310546875,
        0.0030670166015625,
        0.038970947265625,
        0.01374053955078125,
        0.01080322265625,
        0.0031890869140625,
        0.00620269775390625,
        0.0417633056640625,
        0.00719451904296875,
        0.004241943359375
      ],
      "complete_min_new_points": 266,
      "max_boundary_deficit": 0.012455993228518869,
      "median_boundary_deficit": 0.0021026081560787113,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 39,
          "fraction_count": 0.04572098475967175,
          "total_duration": 13.399024963378906,
          "fraction_postfirst_time": 0.48575244682751867
        },
        "0.5": {
          "count": 7,
          "fraction_count": 0.008206330597889801,
          "total_duration": 6.778358459472656,
          "fraction_postfirst_time": 0.2457346124932167
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.0023446658851113715,
          "total_duration": 3.3600387573242188,
          "fraction_postfirst_time": 0.12181088193106454
        }
      },
      "eof_length": 0.5340042114257812,
      "eof_eta": -0.3783040217093457,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 5.775291356258094e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "8f6b280d2c448472038e7e17976beef800862b107cd525a9d3f91536caea76f8"
    },
    {
      "seed": 2026091011,
      "power": 12,
      "n_intervals": 4096,
      "h": 0.0078125,
      "complete_segments": 43,
      "postfirst_complete_segments": 42,
      "first_length": 1.8125,
      "postfirst_max": 4.1171875,
      "postfirst_quantiles": {
        "0.1": 0.1171875,
        "0.5": 0.35546875,
        "0.9": 2.5617187499999976,
        "0.99": 3.934609374999998
      },
      "longest_postfirst_recording_index": 15,
      "longest_postfirst_start": 12.71875,
      "longest_postfirst_end": 16.8359375,
      "first_10_lengths": [
        1.8125,
        0.0625,
        0.3984375,
        0.515625,
        0.3671875,
        1.078125,
        0.2109375,
        3.671875,
        0.1171875,
        3.3203125
      ],
      "complete_min_new_points": 8,
      "max_boundary_deficit": 0.21615352950254096,
      "median_boundary_deficit": 0.06016655625928646,
      "same_sign_transitions": 2,
      "thresholds": {
        "0.1": {
          "count": 38,
          "fraction_count": 0.9047619047619048,
          "total_duration": 29.8203125,
          "fraction_postfirst_time": 0.9878364389233955
        },
        "0.5": {
          "count": 15,
          "fraction_count": 0.35714285714285715,
          "total_duration": 24.0078125,
          "fraction_postfirst_time": 0.7952898550724637
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.16666666666666666,
          "total_duration": 18.7109375,
          "fraction_postfirst_time": 0.619824016563147
        }
      },
      "eof_length": 0.0703125,
      "eof_eta": 0.4146548750040001,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.263256414560601e-14,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    },
    {
      "seed": 2026091011,
      "power": 13,
      "n_intervals": 8192,
      "h": 0.00390625,
      "complete_segments": 57,
      "postfirst_complete_segments": 56,
      "first_length": 1.80859375,
      "postfirst_max": 4.91015625,
      "postfirst_quantiles": {
        "0.1": 0.095703125,
        "0.5": 0.20703125,
        "0.9": 1.583984375,
        "0.99": 3.6619140625000064
      },
      "longest_postfirst_recording_index": 43,
      "longest_postfirst_start": 22.69140625,
      "longest_postfirst_end": 27.6015625,
      "first_10_lengths": [
        1.80859375,
        0.08203125,
        0.19921875,
        0.37109375,
        0.109375,
        0.5390625,
        0.421875,
        0.109375,
        1.55859375,
        0.10546875
      ],
      "complete_min_new_points": 13,
      "max_boundary_deficit": 0.18724050931567993,
      "median_boundary_deficit": 0.046864796623541705,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 49,
          "fraction_count": 0.875,
          "total_duration": 29.48828125,
          "fraction_postfirst_time": 0.9767110881097166
        },
        "0.5": {
          "count": 12,
          "fraction_count": 0.21428571428571427,
          "total_duration": 20.90234375,
          "fraction_postfirst_time": 0.69232759736059
        },
        "1.0": {
          "count": 8,
          "fraction_count": 0.14285714285714285,
          "total_duration": 18.25390625,
          "fraction_postfirst_time": 0.6046060292405228
        }
      },
      "eof_length": 0.125,
      "eof_eta": 0.8971049745000199,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.1368683772161603e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    },
    {
      "seed": 2026091011,
      "power": 14,
      "n_intervals": 16384,
      "h": 0.001953125,
      "complete_segments": 87,
      "postfirst_complete_segments": 86,
      "first_length": 1.810546875,
      "postfirst_max": 2.703125,
      "postfirst_quantiles": {
        "0.1": 0.0732421875,
        "0.5": 0.1708984375,
        "0.9": 0.7939453125,
        "0.99": 1.9178710937500052
      },
      "longest_postfirst_recording_index": 39,
      "longest_postfirst_start": 12.931640625,
      "longest_postfirst_end": 15.634765625,
      "first_10_lengths": [
        1.810546875,
        0.07421875,
        0.146484375,
        0.30078125,
        0.4140625,
        1.33984375,
        0.880859375,
        0.048828125,
        0.072265625,
        0.224609375
      ],
      "complete_min_new_points": 18,
      "max_boundary_deficit": 0.11178441284697616,
      "median_boundary_deficit": 0.03543762129882433,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 66,
          "fraction_count": 0.7674418604651163,
          "total_duration": 28.509765625,
          "fraction_postfirst_time": 0.944361777835285
        },
        "0.5": {
          "count": 17,
          "fraction_count": 0.19767441860465115,
          "total_duration": 18.419921875,
          "fraction_postfirst_time": 0.6101442712039853
        },
        "1.0": {
          "count": 7,
          "fraction_count": 0.08139534883720931,
          "total_duration": 11.302734375,
          "fraction_postfirst_time": 0.37439347868279743
        }
      },
      "eof_length": 0.23046875,
      "eof_eta": 0.6047871810444093,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.0658141036401503e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    },
    {
      "seed": 2026091011,
      "power": 15,
      "n_intervals": 32768,
      "h": 0.0009765625,
      "complete_segments": 124,
      "postfirst_complete_segments": 123,
      "first_length": 1.802734375,
      "postfirst_max": 2.69140625,
      "postfirst_quantiles": {
        "0.1": 0.0509765625,
        "0.5": 0.1201171875,
        "0.9": 0.51796875,
        "0.99": 1.8318359375000002
      },
      "longest_postfirst_recording_index": 69,
      "longest_postfirst_start": 20.029296875,
      "longest_postfirst_end": 22.720703125,
      "first_10_lengths": [
        1.802734375,
        0.0654296875,
        0.14453125,
        0.130859375,
        0.0595703125,
        0.1396484375,
        0.232421875,
        0.1298828125,
        0.0927734375,
        0.1298828125
      ],
      "complete_min_new_points": 36,
      "max_boundary_deficit": 0.10425591417956359,
      "median_boundary_deficit": 0.023793314099596397,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 73,
          "fraction_count": 0.5934959349593496,
          "total_duration": 26.822265625,
          "fraction_postfirst_time": 0.8882349136537093
        },
        "0.5": {
          "count": 14,
          "fraction_count": 0.11382113821138211,
          "total_duration": 14.76953125,
          "fraction_postfirst_time": 0.48910161050384837
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.04065040650406504,
          "total_duration": 8.4462890625,
          "fraction_postfirst_time": 0.2797037707780868
        }
      },
      "eof_length": 0.0498046875,
      "eof_eta": -0.40763582357342176,
      "validation": {
        "maximum_absolute_error": 1.0000000000000002,
        "maximum_projection_error": 3.765876499528531e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    },
    {
      "seed": 2026091011,
      "power": 16,
      "n_intervals": 65536,
      "h": 0.00048828125,
      "complete_segments": 155,
      "postfirst_complete_segments": 154,
      "first_length": 1.80322265625,
      "postfirst_max": 4.56982421875,
      "postfirst_quantiles": {
        "0.1": 0.03662109375,
        "0.5": 0.08740234375,
        "0.9": 0.3560058593750002,
        "0.99": 1.4745019531249999
      },
      "longest_postfirst_recording_index": 54,
      "longest_postfirst_start": 11.72412109375,
      "longest_postfirst_end": 16.2939453125,
      "first_10_lengths": [
        1.80322265625,
        0.04150390625,
        0.05078125,
        0.90478515625,
        0.0263671875,
        0.1015625,
        0.1064453125,
        0.0419921875,
        0.08154296875,
        0.1611328125
      ],
      "complete_min_new_points": 36,
      "max_boundary_deficit": 0.07643520177918117,
      "median_boundary_deficit": 0.01731544481653613,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 69,
          "fraction_count": 0.44805194805194803,
          "total_duration": 25.19970703125,
          "fraction_postfirst_time": 0.8345164367834678
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.05844155844155844,
          "total_duration": 12.60986328125,
          "fraction_postfirst_time": 0.41758970295748915
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.032467532467532464,
          "total_duration": 9.8203125,
          "fraction_postfirst_time": 0.3252106139740957
        }
      },
      "eof_length": 0.0947265625,
      "eof_eta": 0.36695799975853216,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 4.547473508864641e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    },
    {
      "seed": 2026091011,
      "power": 17,
      "n_intervals": 131072,
      "h": 0.000244140625,
      "complete_segments": 206,
      "postfirst_complete_segments": 205,
      "first_length": 1.803466796875,
      "postfirst_max": 3.970947265625,
      "postfirst_quantiles": {
        "0.1": 0.02646484375,
        "0.5": 0.0595703125,
        "0.9": 0.29326171874999996,
        "0.99": 1.4057421875000018
      },
      "longest_postfirst_recording_index": 35,
      "longest_postfirst_start": 5.08642578125,
      "longest_postfirst_end": 9.057373046875,
      "first_10_lengths": [
        1.803466796875,
        0.02099609375,
        0.13623046875,
        0.0439453125,
        0.15283203125,
        0.0595703125,
        0.034912109375,
        0.036376953125,
        0.106689453125,
        0.052978515625
      ],
      "complete_min_new_points": 58,
      "max_boundary_deficit": 0.046732929442707793,
      "median_boundary_deficit": 0.011626426258435019,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 66,
          "fraction_count": 0.32195121951219513,
          "total_duration": 23.31884765625,
          "fraction_postfirst_time": 0.7722359218983709
        },
        "0.5": {
          "count": 10,
          "fraction_count": 0.04878048780487805,
          "total_duration": 12.40673828125,
          "fraction_postfirst_time": 0.4108663136192748
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.01951219512195122,
          "total_duration": 8.46484375,
          "fraction_postfirst_time": 0.2803250192020051
        }
      },
      "eof_length": 0.23291015625,
      "eof_eta": 0.5981883353346573,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 8.384404281969182e-13,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    },
    {
      "seed": 2026091011,
      "power": 18,
      "n_intervals": 262144,
      "h": 0.0001220703125,
      "complete_segments": 197,
      "postfirst_complete_segments": 196,
      "first_length": 1.803466796875,
      "postfirst_max": 3.9974365234375,
      "postfirst_quantiles": {
        "0.1": 0.01849365234375,
        "0.5": 0.04296875,
        "0.9": 0.26666259765625,
        "0.99": 2.1268859863281318
      },
      "longest_postfirst_recording_index": 164,
      "longest_postfirst_start": 25.99658203125,
      "longest_postfirst_end": 29.9940185546875,
      "first_10_lengths": [
        1.803466796875,
        0.020751953125,
        0.3614501953125,
        0.029541015625,
        0.0390625,
        0.0426025390625,
        0.016357421875,
        0.2421875,
        0.01953125,
        0.0821533203125
      ],
      "complete_min_new_points": 73,
      "max_boundary_deficit": 0.03408511790384172,
      "median_boundary_deficit": 0.008147162362123539,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 40,
          "fraction_count": 0.20408163265306123,
          "total_duration": 23.67822265625,
          "fraction_postfirst_time": 0.7841371225290051
        },
        "0.5": {
          "count": 14,
          "fraction_count": 0.07142857142857142,
          "total_duration": 18.0623779296875,
          "fraction_postfirst_time": 0.598160650038404
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.025510204081632654,
          "total_duration": 11.5513916015625,
          "fraction_postfirst_time": 0.3825403242106965
        }
      },
      "eof_length": 0.03271484375,
      "eof_eta": 0.5961427798005474,
      "validation": {
        "maximum_absolute_error": 1.0000000000000007,
        "maximum_projection_error": 2.4726887204451486e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    },
    {
      "seed": 2026091011,
      "power": 19,
      "n_intervals": 524288,
      "h": 6.103515625e-05,
      "complete_segments": 434,
      "postfirst_complete_segments": 433,
      "first_length": 1.80352783203125,
      "postfirst_max": 1.41229248046875,
      "postfirst_quantiles": {
        "0.1": 0.01229248046875,
        "0.5": 0.030029296875,
        "0.9": 0.1258544921875,
        "0.99": 0.8138574218750021
      },
      "longest_postfirst_recording_index": 367,
      "longest_postfirst_start": 25.73883056640625,
      "longest_postfirst_end": 27.151123046875,
      "first_10_lengths": [
        1.80352783203125,
        0.011962890625,
        0.01104736328125,
        0.113525390625,
        0.03118896484375,
        0.0205078125,
        0.07818603515625,
        0.02923583984375,
        0.0257568359375,
        0.0390625
      ],
      "complete_min_new_points": 90,
      "max_boundary_deficit": 0.03363638679785297,
      "median_boundary_deficit": 0.006120980394948905,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 66,
          "fraction_count": 0.15242494226327943,
          "total_duration": 18.1392822265625,
          "fraction_postfirst_time": 0.6007086564835196
        },
        "0.5": {
          "count": 8,
          "fraction_count": 0.018475750577367205,
          "total_duration": 7.188232421875,
          "fraction_postfirst_time": 0.23804874893630784
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.004618937644341801,
          "total_duration": 2.7484130859375,
          "fraction_postfirst_time": 0.09101768811433908
        }
      },
      "eof_length": 0.154541015625,
      "eof_eta": -0.5257626129179692,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 7.190692485892214e-12,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    },
    {
      "seed": 2026091011,
      "power": 20,
      "n_intervals": 1048576,
      "h": 3.0517578125e-05,
      "complete_segments": 448,
      "postfirst_complete_segments": 447,
      "first_length": 1.803558349609375,
      "postfirst_max": 2.687347412109375,
      "postfirst_quantiles": {
        "0.1": 0.008880615234375,
        "0.5": 0.022308349609375,
        "0.9": 0.09508666992187514,
        "0.99": 0.8959106445312557
      },
      "longest_postfirst_recording_index": 181,
      "longest_postfirst_start": 12.95318603515625,
      "longest_postfirst_end": 15.640533447265625,
      "first_10_lengths": [
        1.803558349609375,
        0.00634765625,
        0.565338134765625,
        0.01617431640625,
        0.1075439453125,
        0.0078125,
        0.03143310546875,
        0.032379150390625,
        0.010345458984375,
        0.05426025390625
      ],
      "complete_min_new_points": 135,
      "max_boundary_deficit": 0.0213158472079632,
      "median_boundary_deficit": 0.004335372154316841,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 41,
          "fraction_count": 0.09172259507829977,
          "total_duration": 19.015106201171875,
          "fraction_postfirst_time": 0.6297134748963341
        },
        "0.5": {
          "count": 11,
          "fraction_count": 0.024608501118568233,
          "total_duration": 12.771209716796875,
          "fraction_postfirst_time": 0.4229375720709021
        },
        "1.0": {
          "count": 5,
          "fraction_count": 0.011185682326621925,
          "total_duration": 9.18255615234375,
          "fraction_postfirst_time": 0.3040939809616595
        }
      },
      "eof_length": 0.1893310546875,
      "eof_eta": -0.3104700794608896,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 1.389821591146756e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    },
    {
      "seed": 2026091011,
      "power": 21,
      "n_intervals": 2097152,
      "h": 1.52587890625e-05,
      "complete_segments": 637,
      "postfirst_complete_segments": 636,
      "first_length": 1.7933502197265625,
      "postfirst_max": 1.9338531494140625,
      "postfirst_quantiles": {
        "0.1": 0.00629425048828125,
        "0.5": 0.015594482421875,
        "0.9": 0.0662384033203125,
        "0.99": 0.6341766357421866
      },
      "longest_postfirst_recording_index": 469,
      "longest_postfirst_start": 20.784866333007812,
      "longest_postfirst_end": 22.718719482421875,
      "first_10_lengths": [
        1.7933502197265625,
        0.0109405517578125,
        0.0672760009765625,
        0.0105743408203125,
        0.04248046875,
        0.0138092041015625,
        0.006683349609375,
        0.0059814453125,
        0.056243896484375,
        0.01043701171875
      ],
      "complete_min_new_points": 197,
      "max_boundary_deficit": 0.01285259379945547,
      "median_boundary_deficit": 0.0028827367525814385,
      "same_sign_transitions": 0,
      "thresholds": {
        "0.1": {
          "count": 42,
          "fraction_count": 0.0660377358490566,
          "total_duration": 16.009002685546875,
          "fraction_postfirst_time": 0.5299827290347707
        },
        "0.5": {
          "count": 9,
          "fraction_count": 0.014150943396226415,
          "total_duration": 9.087387084960938,
          "fraction_postfirst_time": 0.30084061460187117
        },
        "1.0": {
          "count": 4,
          "fraction_count": 0.006289308176100629,
          "total_duration": 5.7943878173828125,
          "fraction_postfirst_time": 0.19182490807593164
        }
      },
      "eof_length": 1.6121673583984375,
      "eof_eta": 0.48516409236299163,
      "validation": {
        "maximum_absolute_error": 1.0000000000000004,
        "maximum_projection_error": 2.9103830456733704e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    },
    {
      "seed": 2026091011,
      "power": 22,
      "n_intervals": 4194304,
      "h": 7.62939453125e-06,
      "complete_segments": 916,
      "postfirst_complete_segments": 915,
      "first_length": 1.7929534912109375,
      "postfirst_max": 4.844635009765625,
      "postfirst_quantiles": {
        "0.1": 0.00460052490234375,
        "0.5": 0.01155853271484375,
        "0.9": 0.049891662597656254,
        "0.99": 0.19746826171875032
      },
      "longest_postfirst_recording_index": 704,
      "longest_postfirst_start": 22.694808959960938,
      "longest_postfirst_end": 27.539443969726562,
      "first_10_lengths": [
        1.7929534912109375,
        0.003448486328125,
        0.00838470458984375,
        0.01828765869140625,
        0.0343170166015625,
        0.01194000244140625,
        0.006317138671875,
        0.017181396484375,
        0.00860595703125,
        0.00392913818359375
      ],
      "complete_min_new_points": 256,
      "max_boundary_deficit": 0.01196515300725709,
      "median_boundary_deficit": 0.0020725510776458123,
      "same_sign_transitions": 1,
      "thresholds": {
        "0.1": {
          "count": 40,
          "fraction_count": 0.04371584699453552,
          "total_duration": 15.453865051269531,
          "fraction_postfirst_time": 0.5115980156078174
        },
        "0.5": {
          "count": 3,
          "fraction_count": 0.003278688524590164,
          "total_duration": 9.419685363769531,
          "fraction_postfirst_time": 0.31183735096474174
        },
        "1.0": {
          "count": 2,
          "fraction_count": 0.002185792349726776,
          "total_duration": 8.81512451171875,
          "fraction_postfirst_time": 0.29182344951049405
        }
      },
      "eof_length": 0.037445068359375,
      "eof_eta": 0.5515828463943251,
      "validation": {
        "maximum_absolute_error": 1.0000000000000009,
        "maximum_projection_error": 5.5933924159035087e-11,
        "maximum_deficit_bound_violation": 0.0
      },
      "finest_path_sha256": "e7ca207910a38f1d590df9c8a5320e648adc5d5f8e9fc33416ae6fbbb6bf866e"
    }
  ],
  "aggregate": [
    {
      "power": 12,
      "h": 0.0078125,
      "seeds": 12,
      "complete_segments": {
        "mean": 46.0,
        "median": 43.5,
        "min": 34.0,
        "max": 67.0
      },
      "first_length": {
        "mean": 2.646484375,
        "median": 2.13671875,
        "min": 1.25,
        "max": 6.484375
      },
      "postfirst_max": {
        "mean": 3.8880208333333335,
        "median": 3.71484375,
        "min": 2.5,
        "max": 7.578125
      },
      "complete_min_new_points": {
        "mean": 10.25,
        "median": 10.0,
        "min": 7.0,
        "max": 17.0
      },
      "max_boundary_deficit": {
        "mean": 0.2372003128177107,
        "median": 0.23335112356287457,
        "min": 0.18787250615228102,
        "max": 0.3007685308973965
      },
      "eof_length": {
        "mean": 0.6712239583333334,
        "median": 0.31640625,
        "min": 0.03125,
        "max": 2.828125
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.1375,
        "0.5": 0.353515625,
        "0.9": 1.3125000000000004,
        "0.99": 3.3249609374999967
      },
      "thresholds": {
        "0.1": {
          "count": 42.833333333333336,
          "fraction_count": 0.9512114536667914,
          "total_duration": 28.505859375,
          "fraction_postfirst_time": 0.9714113010184887
        },
        "0.5": {
          "count": 16.833333333333332,
          "fraction_count": 0.38167566628263677,
          "total_duration": 21.628255208333332,
          "fraction_postfirst_time": 0.7378031133463531
        },
        "1.0": {
          "count": 7.416666666666667,
          "fraction_count": 0.17241724891163865,
          "total_duration": 15.26171875,
          "fraction_postfirst_time": 0.5216587875932043
        }
      }
    },
    {
      "power": 13,
      "h": 0.00390625,
      "seeds": 12,
      "complete_segments": {
        "mean": 64.25,
        "median": 65.0,
        "min": 42.0,
        "max": 84.0
      },
      "first_length": {
        "mean": 2.6435546875,
        "median": 2.138671875,
        "min": 1.2421875,
        "max": 6.484375
      },
      "postfirst_max": {
        "mean": 3.677734375,
        "median": 3.640625,
        "min": 2.34375,
        "max": 5.21875
      },
      "complete_min_new_points": {
        "mean": 14.75,
        "median": 16.0,
        "min": 10.0,
        "max": 19.0
      },
      "max_boundary_deficit": {
        "mean": 0.18090716555508504,
        "median": 0.17481137981804723,
        "min": 0.14889254902388427,
        "max": 0.23091399659216283
      },
      "eof_length": {
        "mean": 0.7106119791666666,
        "median": 0.3359375,
        "min": 0.0078125,
        "max": 3.47265625
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.0955078125,
        "0.5": 0.234375,
        "0.9": 0.9869140624999999,
        "0.99": 3.0140039062499966
      },
      "thresholds": {
        "0.1": {
          "count": 55.916666666666664,
          "fraction_count": 0.8810879264184206,
          "total_duration": 28.077473958333332,
          "fraction_postfirst_time": 0.9566441395006108
        },
        "0.5": {
          "count": 15.166666666666666,
          "fraction_count": 0.24392879501808704,
          "total_duration": 18.693359375,
          "fraction_postfirst_time": 0.6386897306882563
        },
        "1.0": {
          "count": 6.583333333333333,
          "fraction_count": 0.10896962453549985,
          "total_duration": 12.86328125,
          "fraction_postfirst_time": 0.4400383393385942
        }
      },
      "count_local_h_exponent": 0.4820625931368654
    },
    {
      "power": 14,
      "h": 0.001953125,
      "seeds": 12,
      "complete_segments": {
        "mean": 79.58333333333333,
        "median": 80.5,
        "min": 66.0,
        "max": 95.0
      },
      "first_length": {
        "mean": 2.6223958333333335,
        "median": 2.068359375,
        "min": 1.2421875,
        "max": 6.486328125
      },
      "postfirst_max": {
        "mean": 3.96484375,
        "median": 3.3369140625,
        "min": 2.177734375,
        "max": 8.462890625
      },
      "complete_min_new_points": {
        "mean": 20.0,
        "median": 21.0,
        "min": 12.0,
        "max": 27.0
      },
      "max_boundary_deficit": {
        "mean": 0.1300392384498177,
        "median": 0.13368863485229254,
        "min": 0.08453755365203375,
        "max": 0.16071636195261996
      },
      "eof_length": {
        "mean": 0.9833984375,
        "median": 0.3720703125,
        "min": 0.03125,
        "max": 3.56640625
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.066796875,
        "0.5": 0.1650390625,
        "0.9": 0.7080078125,
        "0.99": 2.828164062500001
      },
      "thresholds": {
        "0.1": {
          "count": 59.666666666666664,
          "fraction_count": 0.757596412212099,
          "total_duration": 27.04052734375,
          "fraction_postfirst_time": 0.9205795727348881
        },
        "0.5": {
          "count": 13.25,
          "fraction_count": 0.16828483272027803,
          "total_duration": 17.23095703125,
          "fraction_postfirst_time": 0.5845614049919785
        },
        "1.0": {
          "count": 5.583333333333333,
          "fraction_count": 0.07168208650645831,
          "total_duration": 12.005859375,
          "fraction_postfirst_time": 0.40755334968930157
        }
      },
      "count_local_h_exponent": 0.30876987300807657
    },
    {
      "power": 15,
      "h": 0.0009765625,
      "seeds": 12,
      "complete_segments": {
        "mean": 102.66666666666667,
        "median": 99.5,
        "min": 80.0,
        "max": 133.0
      },
      "first_length": {
        "mean": 2.55908203125,
        "median": 2.068359375,
        "min": 1.240234375,
        "max": 6.486328125
      },
      "postfirst_max": {
        "mean": 3.483642578125,
        "median": 3.2724609375,
        "min": 2.4501953125,
        "max": 5.0927734375
      },
      "complete_min_new_points": {
        "mean": 27.166666666666668,
        "median": 26.0,
        "min": 22.0,
        "max": 36.0
      },
      "max_boundary_deficit": {
        "mean": 0.0863383546083251,
        "median": 0.08453808702053311,
        "min": 0.07900313576319917,
        "max": 0.10425591417956359
      },
      "eof_length": {
        "mean": 0.4757486979166667,
        "median": 0.16259765625,
        "min": 0.005859375,
        "max": 2.3720703125
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.052734375,
        "0.5": 0.124267578125,
        "0.9": 0.58984375,
        "0.99": 2.623720703124997
      },
      "thresholds": {
        "0.1": {
          "count": 61.333333333333336,
          "fraction_count": 0.6041466988290078,
          "total_duration": 26.247965494791668,
          "fraction_postfirst_time": 0.8918957789786458
        },
        "0.5": {
          "count": 12.5,
          "fraction_count": 0.12544685650812376,
          "total_duration": 16.246419270833332,
          "fraction_postfirst_time": 0.5529658337939334
        },
        "1.0": {
          "count": 6.0,
          "fraction_count": 0.062284541903631356,
          "total_duration": 11.764322916666666,
          "fraction_postfirst_time": 0.4005689610913757
        }
      },
      "count_local_h_exponent": 0.3674296177717904
    },
    {
      "power": 16,
      "h": 0.00048828125,
      "seeds": 12,
      "complete_segments": {
        "mean": 145.0,
        "median": 153.5,
        "min": 84.0,
        "max": 194.0
      },
      "first_length": {
        "mean": 2.5572509765625,
        "median": 2.068359375,
        "min": 1.240234375,
        "max": 6.48681640625
      },
      "postfirst_max": {
        "mean": 3.2665201822916665,
        "median": 3.4130859375,
        "min": 1.66796875,
        "max": 4.69873046875
      },
      "complete_min_new_points": {
        "mean": 37.166666666666664,
        "median": 37.5,
        "min": 25.0,
        "max": 52.0
      },
      "max_boundary_deficit": {
        "mean": 0.06434257612974516,
        "median": 0.06325489274408969,
        "min": 0.049798534539439276,
        "max": 0.08820600256654743
      },
      "eof_length": {
        "mean": 0.5790201822916666,
        "median": 0.31494140625,
        "min": 0.00390625,
        "max": 1.81103515625
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.037011718750000006,
        "0.5": 0.086669921875,
        "0.9": 0.37700195312500007,
        "0.99": 1.7579980468749963
      },
      "thresholds": {
        "0.1": {
          "count": 64.5,
          "fraction_count": 0.45085618656821386,
          "total_duration": 24.293416341145832,
          "fraction_postfirst_time": 0.8250337016283789
        },
        "0.5": {
          "count": 10.666666666666666,
          "fraction_count": 0.07795484108509457,
          "total_duration": 13.4091796875,
          "fraction_postfirst_time": 0.4576790985714585
        },
        "1.0": {
          "count": 4.583333333333333,
          "fraction_count": 0.034745940407169364,
          "total_duration": 9.303141276041666,
          "fraction_postfirst_time": 0.31669614897952075
        }
      },
      "count_local_h_exponent": 0.4980850500411892
    },
    {
      "power": 17,
      "h": 0.000244140625,
      "seeds": 12,
      "complete_segments": {
        "mean": 190.83333333333334,
        "median": 197.0,
        "min": 105.0,
        "max": 234.0
      },
      "first_length": {
        "mean": 2.5562947591145835,
        "median": 2.0684814453125,
        "min": 1.240234375,
        "max": 6.487060546875
      },
      "postfirst_max": {
        "mean": 3.2813924153645835,
        "median": 2.96875,
        "min": 1.45361328125,
        "max": 8.21240234375
      },
      "complete_min_new_points": {
        "mean": 53.833333333333336,
        "median": 51.0,
        "min": 43.0,
        "max": 76.0
      },
      "max_boundary_deficit": {
        "mean": 0.050984165918070506,
        "median": 0.05046285161352215,
        "min": 0.04112862503521053,
        "max": 0.07673453154551857
      },
      "eof_length": {
        "mean": 0.3890380859375,
        "median": 0.1451416015625,
        "min": 0.015869140625,
        "max": 2.41650390625
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.0262451171875,
        "0.5": 0.0615234375,
        "0.9": 0.290234375,
        "0.99": 1.4374865722656252
      },
      "thresholds": {
        "0.1": {
          "count": 60.25,
          "fraction_count": 0.31796967773143864,
          "total_duration": 22.79736328125,
          "fraction_postfirst_time": 0.774132346280903
        },
        "0.5": {
          "count": 10.666666666666666,
          "fraction_count": 0.05882275834884959,
          "total_duration": 12.849100748697916,
          "fraction_postfirst_time": 0.4360071229884172
        },
        "1.0": {
          "count": 4.666666666666667,
          "fraction_count": 0.02623443130873084,
          "total_duration": 8.829345703125,
          "fraction_postfirst_time": 0.30016873034146657
        }
      },
      "count_local_h_exponent": 0.3962602922482157
    },
    {
      "power": 18,
      "h": 0.0001220703125,
      "seeds": 12,
      "complete_segments": {
        "mean": 253.0,
        "median": 256.0,
        "min": 190.0,
        "max": 327.0
      },
      "first_length": {
        "mean": 2.556182861328125,
        "median": 2.0684814453125,
        "min": 1.239501953125,
        "max": 6.487060546875
      },
      "postfirst_max": {
        "mean": 3.02374267578125,
        "median": 2.88055419921875,
        "min": 1.6558837890625,
        "max": 4.6669921875
      },
      "complete_min_new_points": {
        "mean": 71.41666666666667,
        "median": 72.0,
        "min": 57.0,
        "max": 80.0
      },
      "max_boundary_deficit": {
        "mean": 0.036717953270952536,
        "median": 0.03536137416795099,
        "min": 0.032141854832559935,
        "max": 0.04737141463962902
      },
      "eof_length": {
        "mean": 0.19657389322916666,
        "median": 0.0731201171875,
        "min": 0.0013427734375,
        "max": 0.7032470703125
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.01800537109375,
        "0.5": 0.045013427734375,
        "0.9": 0.21798095703124998,
        "0.99": 1.3825616455078134
      },
      "thresholds": {
        "0.1": {
          "count": 55.0,
          "fraction_count": 0.21972519610334573,
          "total_duration": 21.139760335286457,
          "fraction_postfirst_time": 0.7186463826746344
        },
        "0.5": {
          "count": 9.166666666666666,
          "fraction_count": 0.03756775025812526,
          "total_duration": 11.796244303385416,
          "fraction_postfirst_time": 0.40180146835350855
        },
        "1.0": {
          "count": 4.25,
          "fraction_count": 0.017629458033723434,
          "total_duration": 8.342508951822916,
          "fraction_postfirst_time": 0.284872760644068
        }
      },
      "count_local_h_exponent": 0.4068241924311599
    },
    {
      "power": 19,
      "h": 6.103515625e-05,
      "seeds": 12,
      "complete_segments": {
        "mean": 331.0,
        "median": 325.0,
        "min": 270.0,
        "max": 434.0
      },
      "first_length": {
        "mean": 2.554168701171875,
        "median": 2.0576171875,
        "min": 1.2391357421875,
        "max": 6.487060546875
      },
      "postfirst_max": {
        "mean": 3.356959025065104,
        "median": 3.186309814453125,
        "min": 1.41229248046875,
        "max": 5.71405029296875
      },
      "complete_min_new_points": {
        "mean": 98.0,
        "median": 97.0,
        "min": 69.0,
        "max": 121.0
      },
      "max_boundary_deficit": {
        "mean": 0.02809916882656165,
        "median": 0.027083168381302314,
        "min": 0.022846765489213716,
        "max": 0.03728122427900826
      },
      "eof_length": {
        "mean": 0.13835652669270834,
        "median": 0.0614013671875,
        "min": 0.00445556640625,
        "max": 0.7335205078125
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.012792968750000001,
        "0.5": 0.03106689453125,
        "0.9": 0.14829101562500002,
        "0.99": 1.142539672851562
      },
      "thresholds": {
        "0.1": {
          "count": 50.666666666666664,
          "fraction_count": 0.1546137299038687,
          "total_duration": 20.024490356445312,
          "fraction_postfirst_time": 0.6804377520023895
        },
        "0.5": {
          "count": 8.75,
          "fraction_count": 0.027227178627353008,
          "total_duration": 11.395456949869791,
          "fraction_postfirst_time": 0.38716010519013055
        },
        "1.0": {
          "count": 4.083333333333333,
          "fraction_count": 0.012848606967238727,
          "total_duration": 8.324142456054688,
          "fraction_postfirst_time": 0.2831521305445699
        }
      },
      "count_local_h_exponent": 0.38769383211290753
    },
    {
      "power": 20,
      "h": 3.0517578125e-05,
      "seeds": 12,
      "complete_segments": {
        "mean": 427.25,
        "median": 443.5,
        "min": 322.0,
        "max": 514.0
      },
      "first_length": {
        "mean": 2.5461807250976562,
        "median": 2.0574951171875,
        "min": 1.238739013671875,
        "max": 6.487060546875
      },
      "postfirst_max": {
        "mean": 3.0200093587239585,
        "median": 3.0021820068359375,
        "min": 1.72125244140625,
        "max": 4.10870361328125
      },
      "complete_min_new_points": {
        "mean": 137.5,
        "median": 138.0,
        "min": 113.0,
        "max": 163.0
      },
      "max_boundary_deficit": {
        "mean": 0.020376018623303672,
        "median": 0.020463357228036272,
        "min": 0.016443444693176046,
        "max": 0.024026609837709878
      },
      "eof_length": {
        "mean": 0.2222442626953125,
        "median": 0.1132965087890625,
        "min": 0.00653076171875,
        "max": 1.559173583984375
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.00923614501953125,
        "0.5": 0.02263641357421875,
        "0.9": 0.11089324951171892,
        "0.99": 0.8455459594726606
      },
      "thresholds": {
        "0.1": {
          "count": 47.5,
          "fraction_count": 0.11142374603259984,
          "total_duration": 19.078636169433594,
          "fraction_postfirst_time": 0.6476781720883106
        },
        "0.5": {
          "count": 8.916666666666666,
          "fraction_count": 0.021476195619980123,
          "total_duration": 11.496983846028646,
          "fraction_postfirst_time": 0.39093208751515823
        },
        "1.0": {
          "count": 3.8333333333333335,
          "fraction_count": 0.009417632093248604,
          "total_duration": 8.001782735188803,
          "fraction_postfirst_time": 0.2721240732333864
        }
      },
      "count_local_h_exponent": 0.3682492748689217
    },
    {
      "power": 21,
      "h": 1.52587890625e-05,
      "seeds": 12,
      "complete_segments": {
        "mean": 646.3333333333334,
        "median": 644.0,
        "min": 518.0,
        "max": 810.0
      },
      "first_length": {
        "mean": 2.5414403279622397,
        "median": 2.0574951171875,
        "min": 1.237060546875,
        "max": 6.487030029296875
      },
      "postfirst_max": {
        "mean": 2.1829732259114585,
        "median": 1.8991165161132812,
        "min": 1.193634033203125,
        "max": 4.922821044921875
      },
      "complete_min_new_points": {
        "mean": 180.33333333333334,
        "median": 182.5,
        "min": 137.0,
        "max": 208.0
      },
      "max_boundary_deficit": {
        "mean": 0.0137030722676999,
        "median": 0.013897467143286546,
        "min": 0.012374815693524388,
        "max": 0.014594296257761874
      },
      "eof_length": {
        "mean": 0.4809405008951823,
        "median": 0.09980010986328125,
        "min": 0.000518798828125,
        "max": 1.69854736328125
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.006461334228515625,
        "0.5": 0.0156707763671875,
        "0.9": 0.07375106811523441,
        "0.99": 0.5941761016845744
      },
      "thresholds": {
        "0.1": {
          "count": 45.75,
          "fraction_count": 0.07107592990803903,
          "total_duration": 16.221045176188152,
          "fraction_postfirst_time": 0.5510684749448038
        },
        "0.5": {
          "count": 7.833333333333333,
          "fraction_count": 0.012425259007024264,
          "total_duration": 8.448141733805338,
          "fraction_postfirst_time": 0.2870879223685778
        },
        "1.0": {
          "count": 3.4166666666666665,
          "fraction_count": 0.005544043191983845,
          "total_duration": 5.428375244140625,
          "fraction_postfirst_time": 0.18522660869009325
        }
      },
      "count_local_h_exponent": 0.5971979057094969
    },
    {
      "power": 22,
      "h": 7.62939453125e-06,
      "seeds": 12,
      "complete_segments": {
        "mean": 822.0,
        "median": 840.0,
        "min": 674.0,
        "max": 926.0
      },
      "first_length": {
        "mean": 2.5412584940592446,
        "median": 2.0574951171875,
        "min": 1.237060546875,
        "max": 6.487030029296875
      },
      "postfirst_max": {
        "mean": 3.16868527730306,
        "median": 2.64447021484375,
        "min": 1.6964569091796875,
        "max": 7.523033142089844
      },
      "complete_min_new_points": {
        "mean": 255.25,
        "median": 255.5,
        "min": 191.0,
        "max": 299.0
      },
      "max_boundary_deficit": {
        "mean": 0.010689031392282564,
        "median": 0.010967015049360818,
        "min": 0.009207727927872722,
        "max": 0.012455993228518869
      },
      "eof_length": {
        "mean": 0.3976306915283203,
        "median": 0.057292938232421875,
        "min": 0.00084686279296875,
        "max": 2.772857666015625
      },
      "count_weighted_quantile_medians": {
        "0.1": 0.004574966430664063,
        "0.5": 0.011278152465820312,
        "0.9": 0.05227050781250003,
        "0.99": 0.4078134536743157
      },
      "thresholds": {
        "0.1": {
          "count": 41.5,
          "fraction_count": 0.050782198691431274,
          "total_duration": 16.166252772013348,
          "fraction_postfirst_time": 0.5470548383623555
        },
        "0.5": {
          "count": 7.25,
          "fraction_count": 0.00905863695188906,
          "total_duration": 9.549027760823568,
          "fraction_postfirst_time": 0.3229794182460164
        },
        "1.0": {
          "count": 3.6666666666666665,
          "fraction_count": 0.0046654912873237775,
          "total_duration": 7.049038569132487,
          "fraction_postfirst_time": 0.2370895425637428
        }
      },
      "count_local_h_exponent": 0.3468599962960466
    }
  ],
  "source_sha256": {
    "run.py": "d0f098e693713222d2ab218342d0d83c9a0913ba6b363d9577331aeed6778edf",
    "swing.cpp": "15a73f6db603f59c7f9c528febf103195a20c130c1ec534d606aa146a0fbb534"
  }
}


==> anc/native/run.py <==
#!/usr/bin/env python3
"""Deterministic coupled Brownian grid diagnostic; no probabilistic claims.

Usage: python3 run.py [--max-power 22] [--seeds 12] [--horizon 32]
Compiles the local C++ implementation; uses preinstalled numpy/matplotlib only.
"""
import argparse
import ctypes
from fractions import Fraction as F
import hashlib
import json
from pathlib import Path
import subprocess
import time

import numpy as np

HERE = Path(__file__).resolve().parent
FIELDS = ['start', 'end', 'q_start', 'q_end', 'slope', 'lo', 'hi', 'ols',
          'start_index', 'end_index', 'reject_side', 'eta_start', 'eta_end',
          'carry_increment']


def load_engine():
    subprocess.run(['g++', '-std=c++17', '-O3', '-fPIC', '-shared',
                    str(HERE/'swing.cpp'), '-o', str(HERE/'swing.so')], check=True)
    engine = ctypes.CDLL(str(HERE/'swing.so'))
    p = ctypes.POINTER(ctypes.c_double)
    engine.swing.argtypes = [p, p, ctypes.c_longlong, ctypes.c_double,
                             ctypes.c_double, ctypes.POINTER(ctypes.c_longlong)]
    engine.swing.restype = p
    engine.swing_free.argtypes = [p]

    def run(y, h=1., eps=1., times=None):
        y = np.ascontiguousarray(y, dtype=np.float64)
        t = None if times is None else np.ascontiguousarray(times, dtype=np.float64)
        count = ctypes.c_longlong()
        pointer = engine.swing(y.ctypes.data_as(p),
                               None if t is None else t.ctypes.data_as(p),
                               len(y), h, eps, ctypes.byref(count))
        rows = np.ctypeslib.as_array(pointer, shape=(count.value, 14)).copy()
        engine.swing_free(pointer)
        return rows
    return run


def exact_reference(times, values, reset_true=False):
    """Independent rational prefix rescanning with no incremental state."""
    t, y = list(map(F, times)), list(map(F, values))
    rows, a, q = [], 0, y[0]
    def fit(b):
        lo = max((y[i]-q-1)/(t[i]-t[a]) for i in range(a+1,b+1))
        hi = min((y[i]-q+1)/(t[i]-t[a]) for i in range(a+1,b+1))
        s1 = sum((t[i]-t[a])*(y[i]-q) for i in range(a+1,b+1))
        s2 = sum((t[i]-t[a])**2 for i in range(a+1,b+1))
        return lo, hi, max(lo,min(s1/s2,hi))
    for j in range(1,len(y)):
        lo = max((y[i]-q-1)/(t[i]-t[a]) for i in range(a+1,j+1))
        hi = min((y[i]-q+1)/(t[i]-t[a]) for i in range(a+1,j+1))
        if lo > hi:
            oldlo, oldhi, m = fit(j-1)
            qb=q+m*(t[j-1]-t[a])
            rows.append(dict(start=a,end=j-1,q=str(qb),m=str(m),
                             lo=str(oldlo),hi=str(oldhi),eof=False))
            a=j-1; q=y[a] if reset_true else qb
    lo,hi,m=fit(len(y)-1)
    rows.append(dict(start=a,end=len(y)-1,q=str(q+m*(t[-1]-t[a])),
                     m=str(m),lo=str(lo),hi=str(hi),eof=True))
    return rows


def validate_examples(run):
    examples = [
        ('strict_restarts', [0,1,2,3,4], [0,0,1,5,F(61,10)]),
        ('fixed_integer_ranks', [0,1,3,13,14,15,F(181,10)], range(7)),
        ('singleton_cone', [0,1,2,3,4], [0,1,-1,0,2])]
    records = []
    for name,t,y in examples:
        native = exact_reference(t,y)
        true = exact_reference(t,y,True)
        actual = run(y,times=t)
        assert len(native)==len(actual)
        for expected,row in zip(native,actual):
            assert [expected['start'],expected['end']]==list(row[[8,9]])
            assert abs(float(F(expected['q']))-row[3])<1e-12
            assert abs(float(F(expected['m']))-row[4])<1e-12
        records.append(dict(name=name,native=native,reset_true=true))
    assert len(records[0]['native'])==len(records[1]['native'])==3
    assert len(records[0]['reset_true'])==len(records[1]['reset_true'])==2
    assert records[2]['native'][0]['q']=='0'
    return records


def validate_random_rational(run):
    rng=np.random.Generator(np.random.PCG64(613046))
    for k in range(100):
        times=np.cumsum(rng.integers(1,8,20)).tolist()
        values=[F(int(v),16) for v in np.cumsum(rng.integers(-40,41,20))]
        expected=exact_reference(times,values)
        actual=run(values,times=times)
        assert len(expected)==len(actual),(k,len(expected),len(actual))
        for left,right in zip(expected,actual):
            assert [left['start'],left['end']]==list(right[[8,9]])
            assert abs(float(F(left['q']))-right[3])<1e-11
            assert abs(float(F(left['m']))-right[4])<1e-11
    return dict(streams=100,points_per_stream=20,seed=613046,
                result='Passed exact rational prefix rescanning')


def validate_path(y,h,rows,eps=1.):
    """Recompute each final cone/SSE, residuals and rejection from raw data."""
    maximum_error=0.; maximum_projection_error=0.; max_bound_violation=0.
    for row in rows:
        a,b=map(int,row[[8,9]])
        dt=np.arange(1,b-a+1,dtype=float)*h
        dy=y[a+1:b+1]-row[2]
        lo=np.max((dy-eps)/dt); hi=np.min((dy+eps)/dt)
        ols=np.dot(dt,dy)/np.dot(dt,dt)
        m=max(lo,min(ols,hi))
        tolerance=2e-9*max(1.,abs(m))
        assert abs(m-row[4])<=tolerance
        maximum_projection_error=max(maximum_projection_error,abs(m-row[4]))
        assert lo<=hi+tolerance
        residual=dy-row[4]*dt
        maximum_error=max(maximum_error,float(np.max(np.abs(residual))),abs(row[11]))
        assert np.max(np.abs(residual))<=eps+2e-9
        if row[10]:
            new_dt=(b+1-a)*h
            lj=(y[b+1]-row[2]-eps)/new_dt
            uj=(y[b+1]-row[2]+eps)/new_dt
            assert (lj>hi-tolerance) if row[10]>0 else (uj<lo+tolerance)
            deficit=eps-abs(row[12])
            bound=abs(y[b+1]-y[b])+abs(row[4])*h
            max_bound_violation=max(max_bound_violation,deficit-bound)
            assert deficit<=bound+2e-9
    return dict(maximum_absolute_error=maximum_error,
                maximum_projection_error=maximum_projection_error,
                maximum_deficit_bound_violation=max_bound_violation)


def stats(seed,power,T,rows,validation):
    complete=rows[rows[:,10]!=0]
    lengths=complete[:,1]-complete[:,0]
    post=lengths[1:]
    longest_index=int(np.argmax(post))+1 if len(post) else None
    thresholds={}
    for threshold in [.1,.5,1.]:
        mask=post>=threshold
        covered=float(post[mask].sum())
        thresholds[str(threshold)]=dict(count=int(mask.sum()),
            fraction_count=float(mask.mean()) if len(post) else None,
            total_duration=covered,fraction_postfirst_time=covered/(T-lengths[0])
                if len(lengths) else None)
    return dict(seed=seed,power=power,n_intervals=2**power,h=T/2**power,
        complete_segments=len(complete),postfirst_complete_segments=len(post),
        first_length=float(lengths[0]) if len(lengths) else None,
        postfirst_max=float(post.max()) if len(post) else None,
        postfirst_quantiles={str(q):float(np.quantile(post,q)) for q in [.1,.5,.9,.99]}
            if len(post) else {},
        longest_postfirst_recording_index=longest_index+1 if longest_index else None,
        longest_postfirst_start=float(complete[longest_index,0]) if longest_index else None,
        longest_postfirst_end=float(complete[longest_index,1]) if longest_index else None,
        first_10_lengths=lengths[:10].tolist(),
        complete_min_new_points=int(np.min(complete[:,9]-complete[:,8])) if len(complete) else None,
        max_boundary_deficit=float(np.max(1-np.abs(complete[:,12]))) if len(complete) else None,
        median_boundary_deficit=float(np.median(1-np.abs(complete[:,12]))) if len(complete) else None,
        same_sign_transitions=int(np.sum(complete[:-1,12]*complete[1:,12]>0)),
        thresholds=thresholds,
        eof_length=float(rows[-1,1]-rows[-1,0]),eof_eta=float(rows[-1,12]),
        validation=validation)


def aggregate(records):
    output=[]
    for p in sorted({r['power'] for r in records}):
        rr=[r for r in records if r['power']==p]
        row=dict(power=p,h=rr[0]['h'],seeds=len(rr))
        for field in ['complete_segments','first_length','postfirst_max',
                      'complete_min_new_points','max_boundary_deficit','eof_length']:
            values=np.array([r[field] for r in rr],float)
            row[field]=dict(mean=float(values.mean()),median=float(np.median(values)),
                            min=float(values.min()),max=float(values.max()))
        row['count_weighted_quantile_medians']={q:float(np.median([
            r['postfirst_quantiles'][q] for r in rr])) for q in ['0.1','0.5','0.9','0.99']}
        row['thresholds']={}
        for t in ['0.1','0.5','1.0']:
            row['thresholds'][t]={key:float(np.mean([r['thresholds'][t][key] for r in rr]))
                for key in ['count','fraction_count','total_duration','fraction_postfirst_time']}
        output.append(row)
    for a,b in zip(output,output[1:]):
        b['count_local_h_exponent']=float(np.log(b['complete_segments']['mean']/
            a['complete_segments']['mean'])/np.log(a['h']/b['h']))
    return output


def plots(records,aggregates,selected):
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    fig,axes=plt.subplots(2,2,figsize=(11,8),layout='constrained')
    for seed in sorted({r['seed'] for r in records}):
        rr=[r for r in records if r['seed']==seed]
        x=[1/r['h'] for r in rr]
        axes[0,0].loglog(x,[r['postfirst_max'] for r in rr],alpha=.45,linewidth=.8)
        axes[0,1].loglog(x,[r['complete_segments'] for r in rr],alpha=.45,linewidth=.8)
    x=[1/a['h'] for a in aggregates]
    axes[0,0].loglog(x,[a['count_weighted_quantile_medians']['0.5'] for a in aggregates],
                      'ko-',label='Median segment length (median over paths)')
    axes[0,0].set(xlabel='1 / grid spacing h',ylabel='Duration',
                  title='Post-first maximum stays macroscopic on tested grids')
    axes[0,0].legend(fontsize=7)
    number_paths=len({r['seed'] for r in records})
    axes[0,1].set(xlabel='1 / grid spacing h',ylabel='Completed segment count',
                  title=f'Completed counts grow ({number_paths} coupled paths)')
    for threshold in ['0.1','0.5','1.0']:
        axes[1,0].semilogx(x,[a['thresholds'][threshold]['fraction_postfirst_time']
                            for a in aggregates],'-o',label=f'Duration >= {threshold}')
    axes[1,0].set(xlabel='1 / grid spacing h',ylabel='Mean fraction of post-first horizon',
                  title='Time covered by long completed segments; EOF excluded')
    axes[1,0].legend(fontsize=8)
    for row,p in enumerate(sorted(selected)):
        segs=selected[p]
        for i,seg in enumerate(segs[1:]):
            if seg[10] and seg[1]-seg[0]>=.5:
                axes[1,1].plot(seg[:2],[row,row],color=f'C{i%10}',linewidth=4,
                               solid_capstyle='butt')
        axes[1,1].scatter(segs[0,1],row,s=12,c='black')
    axes[1,1].set(yticks=range(len(selected)),yticklabels=[f'2^{p}' for p in sorted(selected)],
                  xlabel='Time',ylabel='Grid intervals',
                  title='One coupled path: segments >= 0.5 at moving indices')
    horizon=records[0]['h']*records[0]['n_intervals']
    fig.suptitle(f'Native SSE Swing, Brownian motion, epsilon = 1, T = {horizon:g}\n'
                 'Finite-grid diagnostic: these plots do not establish an asymptotic law',fontsize=12)
    fig.savefig(HERE/'long_stream.png',dpi=180)
    fig.savefig(HERE/'long_stream.pdf')


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--min-power',type=int,default=12)
    parser.add_argument('--max-power',type=int,default=22)
    parser.add_argument('--seeds',type=int,default=12)
    parser.add_argument('--horizon',type=float,default=32.)
    args=parser.parse_args()
    run=load_engine()
    examples=validate_examples(run)
    random_rational=validate_random_rational(run)
    records=[]; selected={}; raw=[]
    started=time.time()
    for k in range(args.seeds):
        seed=2026091000+k
        rng=np.random.Generator(np.random.PCG64(seed))
        y=np.empty(2**args.max_power+1); y[0]=0
        y[1:]=np.cumsum(rng.standard_normal(2**args.max_power)*
                       np.sqrt(args.horizon/2**args.max_power))
        path_hash=hashlib.sha256(y.tobytes()).hexdigest()
        for p in range(args.min_power,args.max_power+1):
            coarse=y[::2**(args.max_power-p)]
            h=args.horizon/2**p
            segments=run(coarse,h=h)
            # Full residual/cone/SSE rescanning on every path and every grid.
            validation=validate_path(coarse,h,segments)
            record=stats(seed,p,args.horizon,segments,validation)
            record['finest_path_sha256']=path_hash
            records.append(record)
            raw.append(dict(seed=seed,power=p,segments=segments.tolist()))
            if k==0 and p in [args.min_power,args.max_power-6,args.max_power-3,args.max_power]:
                selected[p]=segments
        print(json.dumps(dict(seed=seed,last=records[-1],elapsed=time.time()-started)),flush=True)
    aggregates=aggregate(records)
    manifest=dict(config=vars(args),algorithm='Native SSE Swing, no max_lag, closed cone',
        coupling='Finest-grid Gaussian increments; each coarser path is an exact strided subsample',
        rng='numpy.random.Generator(PCG64), seeds 2026091000 + k',
        numpy_version=np.__version__,segment_columns=FIELDS,
        epsilon=1.,examples=examples,random_rational_validation=random_rational,
        records=records,aggregate=aggregates,
        source_sha256={f:hashlib.sha256((HERE/f).read_bytes()).hexdigest()
                       for f in ['run.py','swing.cpp']})
    (HERE/'results.json').write_text(json.dumps(manifest,indent=2)+'\n')
    (HERE/'raw_segments.json').write_text(json.dumps(raw,separators=(',',':'))+'\n')
    plots(records,aggregates,selected)
    print(json.dumps(dict(complete=True,elapsed=time.time()-started,aggregate=aggregates)),flush=True)


if __name__=='__main__':
    main()


==> anc/native/swing.cpp <==
// Native scalar Swing without max_lag; see SWING_RESTART.md section 9.
// A rejected point never enters the old SSE and is carried into the new cone.
#include <algorithm>
#include <cmath>
#include <cstdlib>
#include <limits>
#include <vector>

extern "C" {
double* swing(const double* y, const double* times, long long n, double h,
              double epsilon, long long* count) {
    constexpr int cols = 14;
    std::vector<double> result;
    auto time = [&](long long i) -> long double {
        return times ? (long double)times[i] : (long double)i * h;
    };
    long long a = 0;
    long double q = y[0], lo = -INFINITY, hi = INFINITY;
    long double s1 = 0, s2 = 0;
    auto emit = [&](long long b, int side) {
        long double unconstrained = s1 / s2;
        long double slope = std::max(lo, std::min(unconstrained, hi));
        long double qnew = q + slope * (time(b) - time(a));
        double row[cols] = {
            (double)time(a), (double)time(b), (double)q, (double)qnew,
            (double)slope, (double)lo, (double)hi, (double)unconstrained,
            (double)a, (double)b, (double)side,
            (double)(q-y[a]), (double)(qnew-y[b]),
            a+1<n ? y[a+1]-y[a] : 0.0
        };
        result.insert(result.end(), row, row+cols);
        a = b;
        q = qnew;
    };
    for (long long j=1; j<n; ++j) {
        long double dt = time(j)-time(a), dy = (long double)y[j]-q;
        long double lj=(dy-epsilon)/dt, uj=(dy+epsilon)/dt;
        if (lj > hi || uj < lo) {
            emit(j-1, lj>hi ? 1 : -1);
            dt=time(j)-time(a); dy=(long double)y[j]-q;
            lo=(dy-epsilon)/dt; hi=(dy+epsilon)/dt;
            s1=dt*dy; s2=dt*dt;
        } else {
            lo=std::max(lo, lj); hi=std::min(hi, uj);
            s1 += dt*dy; s2 += dt*dt;
        }
    }
    if (n>1) emit(n-1, 0); // EOF row is explicitly distinguished.
    *count=result.size()/cols;
    auto ptr=(double*)std::malloc(result.size()*sizeof(double));
    std::copy(result.begin(), result.end(), ptr);
    return ptr;
}
void swing_free(double* ptr) { std::free(ptr); }
}


==> anc/numerics/constant/README.md <==
# Deterministic Swing constant solver

This solver evaluates the Gaussian limiting slope kernel directly. It uses no
finite-tolerance simulations and no Monte Carlo samples.

Current stable numerical value: approximately **1.8120703**. This is not an
interval-certified decimal. The derivation, convergence tables, and limitations
are recorded in the manuscript's appendix on deterministic evaluation.

From the directory containing the top-level reproduction README, a representative fine run is:

```bash
OPENBLAS_NUM_THREADS=1 python3 numerics/constant/solve_constant.py \
  --method spectral --slope-order 64 --amax 7 --dx .000625 --quadrature 96 \
  --output /tmp/swing-constant-reproduction
```

The output directory receives the configuration, complete transition matrix,
normalized left dominant eigenvector, reward values, and numerical defects.
Each run records its source hash. Existing published run directories should be
kept as evidence; use a new output directory for reproductions.

`--method cells` selects the independent midpoint-cell discretization. The
spectral method uses Chebyshev differentiation of the transition CDF and
Gauss–Legendre integration. All documented runs use slope truncation at 5–8.

Run `OPENBLAS_NUM_THREADS=1 python3 numerics/constant/check_and_summarize.py`
to recompute the diagnostics and plots from the saved `runs/` outputs. It also
checks the Spitzer Levy density against an independent complex-root Poisson
summation and checks the atom against direct Spitzer summation.
The diagnostic script supports either `operator.npz` or its extracted `.npy`
arrays in each run directory, using the archive when both layouts are present.

Run `OPENBLAS_NUM_THREADS=1 python3 numerics/constant/verify_lindley.py`
for a separate Gaussian Lindley Fredholm density solve at drifts 0.5, 1, and 2.
The reference solve shares the checked atom but uses neither FFT nor the
compound-Poisson representation. The extrapolated FFT values of G agree within
4.22e-13, 1.06e-13, and 9.33e-15, respectively; see
[lindley_crosscheck.json](lindley_crosscheck.json). These remain floating-point
cross-checks, not interval-certified bounds.

The historical JSON field `stationary_tail_loss` means the signed quantity
`1 - dominant_eigenvalue`. It may be negative and is **not** a probability of
truncation. The iteration normalizes total mass to compute a dominant
eigenvector; row-sum defects are retained and reported. No negative coefficients
are silently clipped.

The saved diagnostic column `gamma_from_boundary_density` is twice the
derivative at zero of the **unnormalized one-step output CDF** interpolant.
For a normalized left Perron vector $m_hP_h=\lambda_hm_h$, it is
$2\partial_b[m_hQ_h(\cdot,b)]_{b=0}$. Divide by the recorded
`stationary_survival_per_step` to obtain the corresponding normalized
spectral-density estimate. The paper retains the original diagnostic values
and names this finite-grid convention explicitly.

The reward uses `Harmonic()`, which solves the overshoot equation
$e(x)=\varphi(x)-x\Phi(-x)+\int_0^\infty e(y)\varphi(y-x)\,dy$
and sets $V(x)=x+e(x)$. It uses 384 Gauss–Legendre nodes on $(0,24)$,
substitutes $e(y)=\rho_{\rm S}$ beyond 24, and interpolates $V$ by a cubic
spline on $[0,12]$ with spacing 0.001. This tail substitution has not been
included in a certified total error bound.

Dependencies: Python 3, NumPy, SciPy, pandas, Matplotlib. Exact versions and
source hashes are in [diagnostics/validation.json](diagnostics/validation.json).


==> anc/numerics/constant/check_and_summarize.py <==
#!/usr/bin/env python3
"""Independent representations and grid diagnostics for the constant solver."""
from pathlib import Path
import json,hashlib,sys,platform
import numpy as np
import pandas as pd
from scipy.special import ndtr
from scipy.interpolate import BarycentricInterpolator
import scipy
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from solve_constant import levy_density,atom,SQRT2PI

HERE=Path(__file__).resolve().parent

def load_operator(folder):
    """Read a saved archive or its extracted NumPy arrays."""
    archive=folder/'operator.npz'
    if archive.exists():
        return np.load(archive)
    return {key:np.load(folder/f'{key}.npy')
            for key in ('centers','edges','cdf','matrix','stationary_mass')}

def poisson_levy(a,x,terms=2000):
    k=np.arange(1,terms+1)
    return np.exp(-a*x)/x*(np.exp(-a*x)+2*np.sum(np.exp(-x*np.sqrt(a*a+4j*np.pi*k))).real)

def main():
    out=HERE/'diagnostics';out.mkdir(exist_ok=True)
    levy=[]
    for a in [0.,.01,.2,1.,3.]:
        for x in [.5,1.,2.,6.]:
            spectral=poisson_levy(a,x)
            for ncut in [32,64,128]:
                value=float(levy_density(a,np.array([x]),ncut=ncut)[0])
                levy.append(dict(a=a,x=x,ncut=ncut,euler_maclaurin=value,poisson_sum=spectral,absolute_difference=abs(value-spectral)))
    pd.DataFrame(levy).to_csv(out/'levy_independent_check.csv',index=False)
    atoms=[]
    for a in [.02,.1,.5,1.,2.]:
        n=np.arange(1,1+int(np.ceil(100/a**2)))
        direct=np.exp(-np.sum(ndtr(-a*np.sqrt(n))/n))
        atoms.append(dict(a=a,direct_terms=len(n),direct_spitzer=direct,solver_atom=atom(a),absolute_difference=abs(direct-atom(a))))
    pd.DataFrame(atoms).to_csv(out/'atom_independent_check.csv',index=False)
    rows=[]
    for folder in sorted((HERE/'runs').iterdir()):
        if not (folder/'result.json').exists():continue
        info=json.loads((folder/'result.json').read_text());cfg=info['configuration'];z=load_operator(folder)
        row=dict(run=folder.name,method=cfg.get('method','cells'),amax=cfg['amax'],dx=cfg['dx'],da=cfg['da'],slope_order=cfg.get('slope_order',0),quadrature=cfg['quadrature'],gamma=info['gamma'],row_sum_max_error=float(np.max(np.abs(z['matrix'].sum(axis=1)-1))),perron_eigenvalue=info['stationary_survival_per_step'],overshoot_normalization_error=info['maximum_overshoot_normalization_error'],lindley_error=info['maximum_lindley_equation_error'],mean_slope=info['mean_slope'],second_slope_moment=info['second_slope_moment'])
        if cfg.get('method')=='spectral':
            stationary_cdf=z['stationary_mass']@z['cdf']
            curve=BarycentricInterpolator(z['edges'],stationary_cdf,random_state=61427)
            row['gamma_from_boundary_density']=2*float(curve.derivative(0,der=1))
            row['boundary_minus_reward']=row['gamma_from_boundary_density']-row['gamma']
        rows.append(row)
    summary=pd.DataFrame(rows);summary.to_csv(out/'run_summary.csv',index=False)
    extrap=[]
    sets=[('cells',['pilot','refine1','refine2','refine3']),('spectral_A6',['spectral64','spectral_dx2','spectral_dx3']),('spectral_A7',['domain7','domain7_dx3','domain7_dx4'])]
    for label,runs in sets:
        sub=summary.set_index('run').loc[runs]
        for i in range(1,len(sub)):
            previous=sub.iloc[i-1];current=sub.iloc[i]
            row=dict(series=label,coarse_run=runs[i-1],fine_run=runs[i],gamma_richardson=(4*current.gamma-previous.gamma)/3)
            if label!='cells':row['boundary_gamma_richardson']=(4*current.gamma_from_boundary_density-previous.gamma_from_boundary_density)/3
            extrap.append(row)
    pd.DataFrame(extrap).to_csv(out/'richardson.csv',index=False)
    z=load_operator(HERE/'runs/refine2');a=z['centers'];P=z['matrix'];mu=z['stationary_mass'];cycles=[]
    for triple in [(.2,.5,1.),(.1,.7,1.5),(.5,1.,2.),(.2,1.,3.)]:
        i,j,k=[int(np.argmin(abs(a-v))) for v in triple]
        cycles.append(dict(a=float(a[i]),b=float(a[j]),c=float(a[k]),cycle_forward_over_reverse=float(P[i,j]*P[j,k]*P[k,i]/(P[j,i]*P[k,j]*P[i,k]))))
    pd.DataFrame(cycles).to_csv(out/'nonreversible_cycle_diagnostic.csv',index=False)
    fine=load_operator(HERE/'runs/domain7_dx4');nodes=fine['centers'];mass=fine['stationary_mass']
    from scipy.special import roots_legendre
    _,weights=roots_legendre(len(nodes));weights*=7/2
    density=mass/weights
    pd.DataFrame(dict(slope=nodes,density=density,stationary_mass=mass)).to_csv(out/'stationary_density.csv',index=False)
    fig,axes=plt.subplots(1,2,figsize=(10,3.6))
    axes[0].plot(nodes,density);axes[0].set_xlim(0,4);axes[0].set_xlabel('Limiting slope a');axes[0].set_ylabel('Stationary density');axes[0].grid(alpha=.25)
    s=summary.set_index('run').loc[['domain7','domain7_dx3','domain7_dx4']]
    axes[1].plot(s.dx**2,s.gamma,'o-',label='reward integral')
    axes[1].plot(s.dx**2,s.gamma_from_boundary_density,'s-',label='twice density at 0')
    axes[1].ticklabel_format(axis='y',style='plain',useOffset=False);axes[1].set_xlabel('x mesh width squared');axes[1].set_ylabel('Computed coefficient');axes[1].grid(alpha=.25);axes[1].legend(fontsize=8)
    fig.suptitle('Deterministic limiting-kernel computation; no Monte Carlo',fontsize=11);fig.tight_layout()
    for ext in ['pdf','png']:fig.savefig(out/f'deterministic_constant.{ext}',dpi=180)
    plt.close(fig)
    provenance=dict(python=sys.version,numpy=np.__version__,scipy=scipy.__version__,pandas=pd.__version__,platform=platform.platform(),source_hashes={p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in HERE.glob('*.py')},levy_check_max_difference=float(pd.DataFrame(levy).absolute_difference.max()),atom_check_max_difference=float(pd.DataFrame(atoms).absolute_difference.max()),numerical_checks_are_not_certified_bounds=True)
    (out/'validation.json').write_text(json.dumps(provenance,indent=2)+'\n')
    print(summary[['run','gamma','gamma_from_boundary_density','row_sum_max_error']].to_string(index=False))
    print(pd.DataFrame(extrap).to_string(index=False));print(json.dumps(provenance,indent=2))

if __name__=='__main__':main()


==> anc/numerics/constant/diagnostics/atom_independent_check.csv <==
a,direct_terms,direct_spitzer,solver_atom,absolute_difference
0.02,250000,0.027956620228602843,0.027956620228602836,6.938893903907228e-18
0.1,10000,0.13341944405124037,0.13341944405124043,5.551115123125783e-17
0.5,400,0.5293251497992766,0.5293251497992767,1.1102230246251565e-16
1.0,100,0.8005431180556353,0.8005431180556354,1.1102230246251565e-16
2.0,25,0.9762690978682881,0.9762690978682881,0.0


==> anc/numerics/constant/diagnostics/levy_independent_check.csv <==
a,x,ncut,euler_maclaurin,poisson_sum,absolute_difference
0.0,0.5,32,0.9786688047115251,0.978668804711524,1.1102230246251565e-15
0.0,0.5,64,0.9786688047115244,0.978668804711524,4.440892098500626e-16
0.0,0.5,128,0.9786688047115246,0.978668804711524,6.661338147750939e-16
0.0,1.0,32,0.8229888040431986,0.8229888040431979,7.771561172376096e-16
0.0,1.0,64,0.8229888040431981,0.8229888040431979,2.220446049250313e-16
0.0,1.0,128,0.822988804043198,0.8229888040431979,1.1102230246251565e-16
0.0,2.0,32,0.5023941454359416,0.5023941454359411,5.551115123125783e-16
0.0,2.0,64,0.5023941454359411,0.5023941454359411,0.0
0.0,2.0,128,0.502394145435941,0.5023941454359411,1.1102230246251565e-16
0.0,6.0,32,0.16666658960483827,0.16666658960483838,1.1102230246251565e-16
0.0,6.0,64,0.16666658960483838,0.16666658960483838,0.0
0.0,6.0,128,0.16666658960483838,0.16666658960483838,0.0
0.01,0.5,32,0.9638727722460301,0.9638727722460291,9.992007221626409e-16
0.01,0.5,64,0.9638727722460292,0.9638727722460291,1.1102230246251565e-16
0.01,0.5,128,0.9638727722460291,0.9638727722460291,0.0
0.01,1.0,32,0.8049510037469003,0.8049510037468995,7.771561172376096e-16
0.01,1.0,64,0.8049510037468995,0.8049510037468995,0.0
0.01,1.0,128,0.8049510037468994,0.8049510037468995,1.1102230246251565e-16
0.01,2.0,32,0.48274129804400606,0.48274129804400545,6.106226635438361e-16
0.01,2.0,64,0.4827412980440056,0.48274129804400545,1.6653345369377348e-16
0.01,2.0,128,0.4827412980440055,0.48274129804400545,5.551115123125783e-17
0.01,6.0,32,0.14782000021986305,0.1478200002198632,1.3877787807814457e-16
0.01,6.0,64,0.1478200002198632,0.1478200002198632,0.0
0.01,6.0,128,0.1478200002198632,0.1478200002198632,0.0
0.2,0.5,32,0.7170940735927569,0.717094073592756,8.881784197001252e-16
0.2,0.5,64,0.7170940735927562,0.717094073592756,2.220446049250313e-16
0.2,0.5,128,0.7170940735927562,0.717094073592756,2.220446049250313e-16
0.2,1.0,32,0.5261342406632409,0.5261342406632401,7.771561172376096e-16
0.2,1.0,64,0.5261342406632402,0.5261342406632401,1.1102230246251565e-16
0.2,1.0,128,0.5261342406632401,0.5261342406632401,0.0
0.2,2.0,32,0.22622591022533284,0.22622591022533245,3.885780586188048e-16
0.2,2.0,64,0.22622591022533242,0.22622591022533245,2.7755575615628914e-17
0.2,2.0,128,0.22622591022533242,0.22622591022533245,2.7755575615628914e-17
0.2,6.0,32,0.015119636654198031,0.015119636654198059,2.7755575615628914e-17
0.2,6.0,64,0.015119636654198068,0.015119636654198059,8.673617379884035e-18
0.2,6.0,128,0.015119636654198064,0.015119636654198059,5.204170427930421e-18
1.0,0.5,32,0.1763397182052653,0.17633971820526523,8.326672684688674e-17
1.0,0.5,64,0.1763397182052653,0.17633971820526523,8.326672684688674e-17
1.0,0.5,128,0.1763397182052653,0.17633971820526523,8.326672684688674e-17
1.0,1.0,32,0.07827078610460218,0.07827078610460217,1.3877787807814457e-17
1.0,1.0,64,0.07827078610460217,0.07827078610460217,0.0
1.0,1.0,128,0.07827078610460217,0.07827078610460217,0.0
1.0,2.0,32,0.0092947815316277,0.009294781531627704,3.469446951953614e-18
1.0,2.0,64,0.0092947815316277,0.009294781531627704,3.469446951953614e-18
1.0,2.0,128,0.009294781531627702,0.009294781531627704,1.734723475976807e-18
1.0,6.0,32,1.0239941743976787e-06,1.023994174397675e-06,3.5998900258307764e-21
1.0,6.0,64,1.0239941743976753e-06,1.023994174397675e-06,2.117582368135751e-22
1.0,6.0,128,1.0239941743976755e-06,1.023994174397675e-06,4.235164736271502e-22
3.0,0.5,32,0.000876354016416062,0.0008763540164161084,4.640385298237959e-17
3.0,0.5,64,0.000876354016416062,0.0008763540164161084,4.640385298237959e-17
3.0,0.5,128,0.000876354016416062,0.0008763540164161084,4.640385298237959e-17
3.0,1.0,32,0.00013450962370764252,0.00013450962370764233,1.8973538018496328e-19
3.0,1.0,64,0.00013450962370764252,0.00013450962370764233,1.8973538018496328e-19
3.0,1.0,128,0.00013450962370764252,0.00013450962370764233,1.8973538018496328e-19
3.0,2.0,32,1.502727414174036e-06,1.5027274141740366e-06,6.352747104407253e-22
3.0,2.0,64,1.502727414174036e-06,1.5027274141740366e-06,6.352747104407253e-22
3.0,2.0,128,1.502727414174036e-06,1.5027274141740366e-06,6.352747104407253e-22
3.0,6.0,32,3.784890034801883e-17,3.784890034801882e-17,6.162975822039155e-33
3.0,6.0,64,3.784890034801883e-17,3.784890034801882e-17,6.162975822039155e-33
3.0,6.0,128,3.784890034801883e-17,3.784890034801882e-17,6.162975822039155e-33


==> anc/numerics/constant/diagnostics/nonreversible_cycle_diagnostic.csv <==
a,b,c,cycle_forward_over_reverse
0.1875,0.48750000000000004,0.9875,1.1288117911164792
0.08750000000000001,0.6875,1.4875,1.658276912542564
0.48750000000000004,0.9875,1.9875,1.3187064344576067
0.1875,0.9875,2.9875,3.234440930446038


==> anc/numerics/constant/diagnostics/richardson.csv <==
series,coarse_run,fine_run,gamma_richardson,boundary_gamma_richardson
cells,pilot,refine1,1.8120687956423163,
cells,refine1,refine2,1.8120702333634433,
cells,refine2,refine3,1.8120703241732568,
spectral_A6,spectral64,spectral_dx2,1.8120703301584686,1.8120703322575729
spectral_A6,spectral_dx2,spectral_dx3,1.8120703302991046,1.812070330560479
spectral_A7,domain7,domain7_dx3,1.8120703323819318,1.812070332643488
spectral_A7,domain7_dx3,domain7_dx4,1.812070332399504,1.8120703324320822


==> anc/numerics/constant/diagnostics/run_summary.csv <==
run,method,amax,dx,da,slope_order,quadrature,gamma,row_sum_max_error,perron_eigenvalue,overshoot_normalization_error,lindley_error,mean_slope,second_slope_moment,gamma_from_boundary_density,boundary_minus_reward
domain5,spectral,5.0,0.0025,0.1,64,96,1.8120699800090172,6.756568882160252e-07,1.000000424340458,7.665306596127408e-07,1.9655261884743425e-07,0.5855462983532038,0.5481127921138407,1.8120709996620086,1.019652991374187e-06
domain7,spectral,7.0,0.0025,0.1,64,96,1.8120705820788674,7.660856009561456e-07,1.000000486714869,7.660858756253219e-07,1.9665583661510055e-07,0.5855465666188023,0.5481144138154291,1.81207160173144,1.019652572598062e-06
domain7_dx3,spectral,7.0,0.00125,0.1,64,96,1.8120703948061656,1.915211043090892e-07,1.0000001216785268,1.9152138630573745e-07,4.916395723864042e-08,0.5855466525388539,0.5481146722276862,1.812070649915476,2.551093103431157e-07
domain7_dx4,spectral,7.0,0.000625,0.1,64,96,1.8120703480011695,4.788004126510259e-08,1.0000000304194734,4.7880322373572426e-08,1.2290988782304169e-08,0.5855466740231341,0.5481147368340025,1.8120704118029305,6.380176098552681e-08
domain8_dx3,spectral,8.0,0.00125,0.1,64,96,1.8120703948088972,1.914658076529463e-07,1.0000001216787302,1.9146579788298368e-07,4.9175927441247325e-08,0.585546652540108,0.5481146722377684,1.8120706499179855,2.5510908829851076e-07
inner_check,spectral,6.0,0.0025,0.1,64,160,1.81207057999665,7.660494145689256e-07,1.0000004865354366,7.66308416499939e-07,1.9669316786430358e-07,0.5855465656751944,0.5481144071733675,1.8120715996495342,1.0196528841266428e-06
pilot,cells,6.0,0.02,0.1,0,64,1.8140127564539386,4.7118616418151404e-05,1.0000311322923143,4.711889819786208e-05,1.2580604002665474e-05,0.5861121459735882,0.5486647805509295,,
refine1,cells,6.0,0.01,0.05,0,64,1.8125547858452218,1.2028228582927625e-05,1.0000077861822954,1.2028477244019342e-05,3.1472629240525407e-06,0.5856878560992107,0.5482527518749469,,
refine2,cells,6.0,0.005,0.025,0,64,1.812191371483888,3.038428874724275e-06,1.0000019466126142,3.038685886691539e-06,7.868150865286694e-07,0.5855819622048766,0.5481492825044391,,
refine3,cells,6.0,0.0025,0.0125,0,96,1.8121005860009147,7.633891330183218e-07,1.000000486530978,7.63647242552068e-07,1.9670358220036377e-07,0.585555499963879,0.548123386328578,,
spectral32,spectral,6.0,0.005,0.1,32,96,1.812071329509479,3.0493423495148164e-06,1.000001946683033,3.049599798465863e-06,7.867733273769772e-07,0.5855462221313132,0.5481133736283149,1.8120753992410215,4.069731542433175e-06
spectral64,spectral,6.0,0.005,0.1,64,96,1.8120713295095014,3.064977949440717e-06,1.000001946683033,3.0652369278350022e-06,7.867733273769772e-07,0.5855462221313197,0.5481133736284807,1.8120754018230265,4.072313525060878e-06
spectral96,spectral,6.0,0.005,0.1,96,96,1.812071329509473,3.0679314544368452e-06,1.0000019466830063,3.068190691513095e-06,7.867733273769772e-07,0.5855462221312947,0.5481133736280035,1.8120754018346783,4.072325205273231e-06
spectral_dx2,spectral,6.0,0.0025,0.1,64,96,1.8120705799962267,7.660493224204146e-07,1.0000004865353767,7.663082619568939e-07,1.9669316797532588e-07,0.5855465656750106,0.5481144071723747,1.8120715996489363,1.0196527095995833e-06
spectral_dx3,spectral,6.0,0.00125,0.1,64,96,1.812070392723385,1.9131807671435297e-07,1.0000001214990235,1.9157702069172444e-07,4.917328744191707e-08,0.5855466515949983,0.5481146655841739,1.8120706478325934,2.55109208424642e-07


==> anc/numerics/constant/diagnostics/stationary_density.csv <==
slope,density,stationary_mass
0.002432353924797792,0.9098759738877746,0.0056789749917969074
0.01280959129815673,0.9257598248442144,0.013437048747224081
0.031453199831395384,0.9522584774153008,0.021678738346834314
0.05832311140380908,0.9858793012020823,0.030526430884312655
0.09335610273531159,1.0217464396226936,0.03993852355709365
0.1364692012178118,1.0538951652415485,0.04966024380718625
0.18756018799559032,1.0757657131270002,0.05921133536394109
0.2465078975382115,1.0809311176358725,0.06791598868916911
0.3131725202252401,1.0640242885178708,0.07498379308129088
0.3873959390171009,1.0217345265198037,0.07963971922067774
0.4690021064606753,0.9536474788845304,0.08128362693036617
0.5577974631159689,0.8626537811831873,0.0796411839570778
0.6535713970702086,0.7547022625529795,0.0748580526469732
0.7560967436983052,0.6378443001469296,0.06749751288185038
0.8651303245881382,0.5207629700124596,0.05843103693881667
0.9804135243993619,0.4111953762067237,0.048651841837733946
1.1016729043101838,0.31471728499289353,0.03907301527113264
1.2286208506086993,0.23421391774002137,0.03037589389719393
1.3609562568966236,0.17007748039817203,0.022947795225538678
1.4983652382907815,0.12090375481503696,0.016906950626488598
1.640521875930369,0.0843412089135818,0.012180470633645933
1.7870889900253144,0.05780426398694465,0.008593025982313991
1.9377189396128756,0.03891869306053512,0.005936775590870774
2.0920544471260296,0.025712825693074856,0.004012922373675543
2.2497294458181614,0.016641126442670063,0.0026496117634807184
2.410369948034262,0.010529626423873967,0.001705765659871841
2.573594932269314,0.006501873143596482,0.0010688340825968563
2.7390172469099756,0.003911886880151304,0.0006509011268902223
2.9062445285160248,0.0022906646897954326,0.0003848267660638676
3.074880132463578,0.0013045798822282156,0.00022074361477920592
3.2445240737427032,0.0007224829223216827,0.0001228323098459769
3.4147739756780147,0.0003891780676080143,6.632308395580651e-05
3.585226024321986,0.0002040513912132404,3.477410131026657e-05
3.7554759262572968,0.00010425168432059309,1.7724260041029005e-05
3.925119867536422,5.197808095191887e-05,8.795037877646496e-06
4.093755471483975,2.5335928501871798e-05,4.256381771646993e-06
4.260982753090024,1.2099006412038839e-05,2.013160694345923e-06
4.426405067730686,5.674075755856482e-06,9.327535959493198e-07
4.589630051965738,2.6201021739358772e-06,4.244481365000866e-07
4.750270554181839,1.1947122022468364e-06,1.9022291044735708e-07
4.90794555287397,5.395904229137655e-07,8.421223348139755e-08
5.062281060387125,2.421780995796889e-07,3.694258252690667e-08
5.212911009974685,1.0838255458406329e-07,1.6111858249432363e-08
5.359478124069631,4.8537830863749486e-08,7.009783604863273e-09
5.5016347617092185,2.1831939104392973e-08,3.0529367519078145e-09
5.639043743103377,9.899673324348034e-09,1.3357187307515409e-09
5.771379149391301,4.542728928417096e-09,5.89159915280868e-10
5.898327095689816,2.1176590864724115e-09,2.629131915225365e-10
6.019586475600638,1.006707545746097e-09,1.1911169027316399e-10
6.134869675411862,4.898668238259042e-10,5.4964404395703035e-11
6.243903256301695,2.449741336860375e-10,2.5923481232621392e-11
6.346428602929791,1.2628978452433866e-10,1.2526539017807961e-11
6.442202536884031,6.744118371137002e-11,6.226247233129242e-12
6.5309978935393245,3.736460296787784e-11,3.1847517193614655e-12
6.612604060982899,2.156072087119238e-11,1.6805635043242182e-12
6.6868274797747596,1.3013424052708666e-11,9.170804717311783e-13
6.753492102461789,8.230847013284633e-12,5.171523916150501e-13
6.81243981200441,5.476114472338717e-12,3.014114007876916e-13
6.863530798782188,3.8134735732926454e-12,1.7969342079538798e-13
6.906643897264688,2.8448634061642646e-12,1.1120140942772668e-13
6.941676888596191,2.218094273237729e-12,6.868031557648269e-14
6.968546800168605,1.8017793914358617e-12,4.101859412339089e-14
6.987190408701843,1.6404532055076656e-12,2.3810549019726414e-14
6.997567646075202,1.3941252186722245e-12,8.701408191320674e-15


==> anc/numerics/constant/diagnostics/validation.json <==
{
  "python": "3.9.25 (main, Jan 14 2026, 00:00:00) \n[GCC 11.5.0 20240719 (Red Hat 11.5.0-11)]",
  "numpy": "2.0.2",
  "scipy": "1.13.1",
  "pandas": "2.3.3",
  "platform": "Linux-5.15.167.4-microsoft-standard-WSL2-x86_64-with-glibc2.34",
  "source_hashes": {
    "verify_lindley.py": "0cc350ed69698f75eabb474b45668d12f529e527d90adbf67d04448886124b57",
    "solve_constant.py": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a",
    "check_and_summarize.py": "d3e6fe314a07911a6a6c4c6a160d218b18c5c33dcf45b73589c38c7ba42ffc0c"
  },
  "levy_check_max_difference": 1.1102230246251565e-15,
  "atom_check_max_difference": 1.1102230246251565e-16,
  "numerical_checks_are_not_certified_bounds": true
}


==> anc/numerics/constant/lindley_crosscheck.json <==
{
  "passed": true,
  "method": "Independent finite-interval Lindley density equation; Gaussian quadrature, no FFT or compound-Poisson formula in the reference solve.",
  "checks": [
    {
      "a": 0.5,
      "limit": 48.0,
      "order": 512,
      "normalization_error": 4.3853809472693683e-13,
      "mean_lindley": 0.5320627119650606,
      "mean_spitzer": 0.5320627119653167,
      "arguments": [
        -2.0,
        -0.5,
        0.0,
        0.5,
        1.0,
        3.0
      ],
      "G_lindley": [
        0.014484627803113902,
        0.21516451625045815,
        0.3641287840669975,
        0.5293251497990579,
        0.67991455535728,
        0.9539926902424121
      ],
      "FFT_fine_max_difference": 1.2204747878996614e-08,
      "FFT_extrapolated_max_difference": 4.218847493575595e-13
    },
    {
      "a": 1.0,
      "limit": 24.0,
      "order": 512,
      "normalization_error": 1.0702549957386509e-13,
      "mean_lindley": 0.12637263468689672,
      "mean_spitzer": 0.12637263468691307,
      "arguments": [
        -2.0,
        -0.5,
        0.0,
        1.0,
        2.0,
        3.0
      ],
      "G_lindley": [
        0.019829719937031778,
        0.27872478351142094,
        0.458985857808763,
        0.8005431180555501,
        0.9585947522044254,
        0.9940639296517768
      ],
      "FFT_fine_max_difference": 1.1150539935833592e-08,
      "FFT_extrapolated_max_difference": 1.0624834345662748e-13
    },
    {
      "a": 2.0,
      "limit": 12.0,
      "order": 512,
      "normalization_error": 9.103828801926284e-15,
      "mean_lindley": 0.009022608293758646,
      "mean_spitzer": 0.009022608293758843,
      "arguments": [
        -2.0,
        -0.5,
        0.0,
        2.0,
        4.0,
        3.0
      ],
      "G_lindley": [
        0.022477762576777548,
        0.30602927571843563,
        0.49672536824503943,
        0.9762690978682791,
        0.9999571287442971,
        0.9984993350869019
      ],
      "FFT_fine_max_difference": 3.7115697182343865e-09,
      "FFT_extrapolated_max_difference": 9.325873406851315e-15
    }
  ],
  "interval_certified": false
}


==> anc/numerics/constant/runs/domain5/result.json <==
{
  "configuration": {
    "amax": 5.0,
    "da": 0.1,
    "dx": 0.0025,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "method": "spectral",
    "slope_order": 64,
    "output": "swing-filter/numerics/constant/runs/domain5"
  },
  "gamma": 1.8120699800090172,
  "stationary_iterations": 22,
  "stationary_iteration_max_error": 1.8943180357666733e-14,
  "stationary_survival_per_step": 1.000000424340458,
  "stationary_tail_loss": -4.243404581050214e-07,
  "maximum_row_tail_loss": 1.3608079885152335e-08,
  "minimum_matrix_entry": 2.5791155258053594e-10,
  "maximum_overshoot_normalization_error": 7.665306596127408e-07,
  "maximum_lindley_equation_error": 1.9655261884743425e-07,
  "maximum_atom_equation_error": 1.9655261884743425e-07,
  "minimum_fft_coefficient": -3.6448788148809526e-15,
  "mean_slope": 0.5855462983532038,
  "second_slope_moment": 0.5481127921138407,
  "elapsed_seconds": 3.2420859950002523,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/domain5/stationary.csv <==
slope,stationary_mass,conditional_score
1.737395660569851508e-03,4.051538504993384276e-03,6.942566211072540364e-03
9.149708070111950420e-03,9.540774936709043794e-03,3.640579366504525377e-02
2.246657130813956016e-02,1.528241384447644007e-02,8.871982607751470462e-02
4.165936528843505737e-02,2.135743393771944929e-02,1.627794989659857583e-01
6.668293052522256126e-02,2.778773299687363474e-02,2.571166236174708963e-01
9.747800086986557755e-02,3.451199312957760335e-02,3.700396771000507012e-01
1.339715628539930870e-01,4.137454055532778507e-02,4.997707855677920863e-01
1.760770696701510762e-01,4.812495971927186617e-02,6.445701872495123164e-01
2.236946573037429387e-01,5.443131781318808621e-02,8.028353957126597162e-01
2.767113850122149277e-01,5.990887626010245326e-02,9.731675158415264981e-01
3.350015046147680753e-01,6.416364573664358473e-02,1.154402982016371482e+00
3.984267593685492104e-01,6.684646894389757732e-02,1.345613889847418143e+00
4.668367121930061536e-01,6.770930223912030588e-02,1.546083405886439888e+00
5.400691026416465368e-01,6.665238381529384193e-02,1.755264330772703163e+00
6.179502318486701506e-01,6.375058880571254916e-02,1.972729002575206669e+00
7.002953745709727951e-01,5.925053854404357251e-02,2.198117787508659049e+00
7.869092173644171018e-01,5.353673813146613003e-02,2.431091867942796192e+00
8.775863218633567220e-01,4.707332948540574047e-02,2.671294279450364684e+00
9.721116120690167506e-01,4.033499063617448921e-02,2.918321432647355884e+00
1.070260884493415166e+00,3.374325469752069429e-02,3.171705839113007741e+00
1.171801339950263587e+00,2.762185627258665482e-02,3.430909523947381246e+00
1.276492135732367528e+00,2.217781087633938567e-02,3.695326683339360763e+00
1.384084956866339589e+00,1.750679510265220826e-02,3.964293539641162489e+00
1.494324605090020963e+00,1.361526624809933361e-02,4.237103046757990654e+00
1.606949604155829547e+00,1.044950624785684692e-02,4.513022076775632385e+00
1.721692820024472770e+00,7.923221126216309362e-03,4.791308929584221943e+00
1.838282094478081330e+00,5.938812768528848110e-03,5.071229390923411628e+00
1.956440890649982389e+00,4.401014207762616107e-03,5.352070051946939522e+00
2.075888948940018075e+00,3.223984560403656257e-03,5.633148126018597601e+00
2.196342951759698625e+00,2.333916317421560940e-03,5.913817495535397484e+00
2.317517195530502505e+00,1.669111183022029205e-03,6.193471147420469336e+00
2.439124268341438917e+00,1.178914066702205048e-03,6.471540481842139592e+00
2.560875731658561083e+00,8.222955277856290168e-04,6.747492191837038078e+00
2.682482804469497495e+00,5.664407346445075311e-04,7.020823511979870091e+00
2.803657048240300931e+00,3.854621722340836475e-04,7.291056632434549378e+00
2.924111051059981925e+00,2.592506234172946614e-04,7.557732989193862494e+00
3.043559109350017611e+00,1.724512471051307429e-04,7.820407996917612792e+00
3.161717905521918670e+00,1.135537590558610146e-04,8.078646615919488738e+00
3.278307179975526786e+00,7.409360230226417175e-05,8.332019967598544241e+00
3.393050395844170453e+00,4.796517696627209998e-05,8.580103056334131395e+00
3.505675394909979037e+00,3.084730719358182226e-05,8.822473535839442604e+00
3.615915043133660411e+00,1.973704444850283218e-05,9.058711380095362031e+00
3.723507864267632250e+00,1.258307578831029751e-05,9.288399280867812635e+00
3.828198660049736191e+00,8.006194740285335412e-06,9.511123587494347831e+00
3.929739115506584834e+00,5.092296722635963459e-06,9.726475619843105491e+00
4.027888387930983249e+00,3.243184713332834031e-06,9.934053212204005945e+00
4.122413678136643611e+00,2.071669260424959272e-06,1.013346237652337756e+01
4.213090782635583231e+00,1.329434931702165862e-06,1.032431900258500868e+01
4.299704625429026983e+00,8.584073114247087336e-07,1.050625053765134354e+01
4.382049768151329516e+00,5.585238814306955518e-07,1.067889760770592034e+01
4.459930897358353796e+00,3.666898916204522542e-07,1.084191555694227560e+01
4.533163287806994290e+00,2.432073551343611365e-07,1.099497589228143113e+01
4.601573240631450901e+00,1.631123382877306801e-07,1.113776762642011597e+01
4.664998495385232147e+00,1.106900412313296713e-07,1.126999851712867340e+01
4.723288614987785294e+00,7.602269701820480722e-08,1.139139620300363553e+01
4.776305342696256950e+00,5.282599207628183850e-08,1.150170923723151262e+01
4.823922930329849201e+00,3.709632276570066517e-08,1.160070802159486547e+01
4.866028437146007413e+00,2.626536985028112912e-08,1.168818564331932564e+01
4.902521999130134311e+00,1.867123604585202560e-08,1.176395861787538699e+01
4.933317069474777661e+00,1.322665790207164412e-08,1.182786754258761519e+01
4.958340634711564832e+00,9.209822829731998796e-09,1.187977767312757216e+01
4.977533428691859996e+00,6.131240205205346758e-09,1.191957947129081674e+01
4.990850291929888272e+00,3.648029949158114443e-09,1.194718943179504222e+01
4.998262604339430482e+00,1.509392445083302185e-09,1.196255518614411528e+01


==> anc/numerics/constant/runs/domain7/result.json <==
{
  "configuration": {
    "amax": 7.0,
    "da": 0.1,
    "dx": 0.0025,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "method": "spectral",
    "slope_order": 64,
    "output": "swing-filter/numerics/constant/runs/domain7"
  },
  "gamma": 1.8120705820788674,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 6.7584826624056404e-15,
  "stationary_survival_per_step": 1.000000486714869,
  "stationary_tail_loss": -4.867148690745893e-07,
  "maximum_row_tail_loss": 3.175237850427948e-14,
  "minimum_matrix_entry": -2.206813777056669e-14,
  "maximum_overshoot_normalization_error": 7.660858756253219e-07,
  "maximum_lindley_equation_error": 1.9665583661510055e-07,
  "maximum_atom_equation_error": 1.9665583661510055e-07,
  "minimum_fft_coefficient": -6.126778353528431e-15,
  "mean_slope": 0.5855465666188023,
  "second_slope_moment": 0.5481144138154291,
  "elapsed_seconds": 3.7720557980001104,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/domain7/stationary.csv <==
slope,stationary_mass,conditional_score
2.432353924797792111e-03,5.678976117176770533e-03,9.715672263717653467e-03
1.280959129815673059e-02,1.343705128241066624e-02,5.086157387667136764e-02
3.145319983139538422e-02,2.167874206315619987e-02,1.235883589759186052e-01
5.832311140380908032e-02,3.052643536062169677e-02,2.258691995939933472e-01
9.335610273531158576e-02,3.993852816504373654e-02,3.551163651413791755e-01
1.364692012178118086e-01,4.966024777446300525e-02,5.084997303015961201e-01
1.875601879955903217e-01,5.921133794471959005e-02,6.832386563560994830e-01
2.465078975382115067e-01,6.791598942125223748e-02,8.768326151201097929e-01
3.131725202252401141e-01,7.498379204840899259e-02,1.087205430323013644e+00
3.873959390171008987e-01,7.963971719413170947e-02,1.312758287877849872e+00
4.690021064606753054e-01,8.128362527089454115e-02,1.552343551494370200e+00
5.577974631159688945e-01,7.964118423707677863e-02,1.805181622065299862e+00
6.535713970702086151e-01,7.485805608777824915e-02,2.070746444587672208e+00
7.560967436983051515e-01,6.749751982555761420e-02,2.348643396512180903e+00
8.651303245881382109e-01,5.843104660381748944e-02,2.638498339362191025e+00
9.804135243993619131e-01,4.865185249912303000e-02,2.939870456155079914e+00
1.101672904310183831e+00,3.907302480349725965e-02,3.252195395490828034e+00
1.228620850608699300e+00,3.037590043948113633e-02,3.574759897239309758e+00
1.360956256896623584e+00,2.294779768630192049e-02,3.906704818031320414e+00
1.498365238290781498e+00,1.690694885956559382e-02,4.247050461363851781e+00
1.640521875930369022e+00,1.218046529230130959e-02,4.594736410719663766e+00
1.787088990025314406e+00,8.593018189232333806e-03,4.948667638995340567e+00
1.937718939612875557e+00,5.936766586904249597e-03,5.307759377950182156e+00
2.092054447126029615e+00,4.012913254134428676e-03,5.670974805180581946e+00
2.249729445818161366e+00,2.649603337079898657e-03,6.037351686854705690e+00
2.410369948034261967e+00,1.705758413854350673e-03,6.406016334625872055e+00
2.573594932269314128e+00,1.068828217944435034e-03,6.776185281026152474e+00
2.739017246909975611e+00,6.508966284852564423e-04,7.147156716584767366e+00
2.906244528516024772e+00,3.848234813448987387e-04,7.518294807724817730e+00
3.074880132463578164e+00,2.207413242519177892e-04,7.889010442586366523e+00
3.244524073742703241e+00,1.228307807301641540e-04,8.258741737448531239e+00
3.414773975678014661e+00,6.632210458218392953e-05,8.626936900399982733e+00
3.585226024321985783e+00,3.477349825833022539e-05,8.993041021402598645e+00
3.755475926257296759e+00,1.772390228881720519e-05,9.356487315684612227e+00
3.925119867536421836e+00,8.794832971087297244e-06,9.716692521596726806e+00
4.093755471483975228e+00,4.256268174922814632e-06,1.007305566126433227e+01
4.260982753090024389e+00,2.013099581772869187e-06,1.042495920474940974e+01
4.426405067730685872e+00,9.327216119226656019e-07,1.077177174564431539e+01
4.589630051965738033e+00,4.244318029032512335e-07,1.111285148407626799e+01
4.750270554181838634e+00,1.902147407622257018e-07,1.144755002847062997e+01
4.907945552873970385e+00,8.420821819706359696e-08,1.177521621449275102e+01
5.062281060387125109e+00,3.694065206817795452e-08,1.209519977729563323e+01
5.212911009974685150e+00,1.611092455983739043e-08,1.240685480255504558e+01
5.359478124069631200e+00,7.009348311647446113e-09,1.270954293355279496e+01
5.501634761709218502e+00,3.052720110215584004e-09,1.300263633814273767e+01
5.639043743103377082e+00,1.335611364837455167e-09,1.328552045093584866e+01
5.771379149391300700e+00,5.891167341493884232e-10,1.355759650942518846e+01
5.898327095689816169e+00,2.628903446193827108e-10,1.381828390225439129e+01
6.019586475600638309e+00,1.191014305557103974e-10,1.406702234573070243e+01
6.134869675411861678e+00,5.496084780907483205e-11,1.430327390215189531e+01
6.243903256301694960e+00,2.591705729567487643e-11,1.452652485107154945e+01
6.346428602929790941e+00,1.252868491464156808e-11,1.473628742247095502e+01
6.442202536884031439e+00,6.221210665828049197e-12,1.493210139898193667e+01
6.530997893539324473e+00,3.190600028514065362e-12,1.511353559280426495e+01
6.612604060982898879e+00,1.676989222239785803e-12,1.528018920175169626e+01
6.686827479774759553e+00,9.145521195790296389e-13,1.543169304791402041e+01
6.753492102461788882e+00,5.238882365404548330e-13,1.556771070174099414e+01
6.812439812004409845e+00,2.939558381946091794e-13,1.568793949401538157e+01
6.863530798782187858e+00,1.854033555869023461e-13,1.579211141851557088e+01
6.906643897264688192e+00,1.095237982291150015e-13,1.587999393046649388e+01
6.941676888596190587e+00,6.531988517740467736e-14,1.595139065588379879e+01
6.968546800168605060e+00,4.476412685773647574e-14,1.600614207704828118e+01
6.987190408701843047e+00,2.389084435873270355e-14,1.604412661636983728e+01
6.997567646075202319e+00,5.963816758947921194e-15,1.606526761863439745e+01


==> anc/numerics/constant/runs/domain7_dx3/result.json <==
{
  "configuration": {
    "amax": 7.0,
    "da": 0.1,
    "dx": 0.00125,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "method": "spectral",
    "slope_order": 64,
    "output": "swing-filter/numerics/constant/runs/domain7_dx3"
  },
  "gamma": 1.8120703948061656,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 6.7584826624056404e-15,
  "stationary_survival_per_step": 1.0000001216785268,
  "stationary_tail_loss": -1.2167852680988744e-07,
  "maximum_row_tail_loss": 3.197442310920451e-14,
  "minimum_matrix_entry": 9.731322504358548e-16,
  "maximum_overshoot_normalization_error": 1.9152138630573745e-07,
  "maximum_lindley_equation_error": 4.916395723864042e-08,
  "maximum_atom_equation_error": 4.916395723864042e-08,
  "minimum_fft_coefficient": -5.509818191312523e-15,
  "mean_slope": 0.5855466525388539,
  "second_slope_moment": 0.5481146722276862,
  "elapsed_seconds": 10.149754178999956,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/domain7_dx3/stationary.csv <==
slope,stationary_mass,conditional_score
2.432353924797792111e-03,5.678975217262230077e-03,9.715668148566423273e-03
1.280959129815673059e-02,1.343704925509980191e-02,5.086155248951131080e-02
3.145319983139538422e-02,2.167873909123859549e-02,1.235883076799891289e-01
5.832311140380908032e-02,3.052643178081816330e-02,2.258691075903973000e-01
9.335610273531158576e-02,3.993852447982292747e-02,3.551162239960084510e-01
1.364692012178118086e-01,4.966024460149473518e-02,5.084995342219965631e-01
1.875601879955903217e-01,5.921133588054406510e-02,6.832384022437542059e-01
2.465078975382115067e-01,6.791598883558520872e-02,8.768323024530686460e-01
3.131725202252401141e-01,7.498379287429983442e-02,1.087205060937026069e+00
3.873959390171008987e-01,7.963971881463825786e-02,1.312757865708369831e+00
4.690021064606753054e-01,8.128362659755755670e-02,1.552343082322583223e+00
5.577974631159688945e-01,7.964118401211064957e-02,1.805181113286635775e+00
6.535713970702086151e-01,7.485805333423270480e-02,2.070745904997523645e+00
7.560967436983051515e-01,6.749751426984125502e-02,2.348642836085598873e+00
8.651303245881382109e-01,5.843103887124229123e-02,2.638497768994729764e+00
9.804135243993619131e-01,4.865184396961184238e-02,2.939869887331919784e+00
1.101672904310183831e+00,3.907301717735611052e-02,3.252194839861619613e+00
1.228620850608699300e+00,3.037589520552183911e-02,3.574759366095357382e+00
1.360956256896623584e+00,2.294779571762923034e-02,3.906704321708044159e+00
1.498365238290781498e+00,1.690695027308761894e-02,4.247050008620018247e+00
1.640521875930369022e+00,1.218046956537755139e-02,4.594736008168424313e+00
1.787088990025314406e+00,8.593024423707558077e-03,4.948667290674160668e+00
1.937718939612875557e+00,5.936773790087153044e-03,5.307759085109752917e+00
2.092054447126029615e+00,4.012920549779253922e-03,5.670974566345184265e+00
2.249729445818161366e+00,2.649610078211801344e-03,6.037351498161008578e+00
2.410369948034261967e+00,1.705764210676234509e-03,6.406016190394396403e+00
2.573594932269314128e+00,1.068832909667084960e-03,6.776185174473527084e+00
2.739017246909975611e+00,6.509002272130559250e-04,7.147156640560250018e+00
2.906244528516024772e+00,3.848261091206708917e-04,7.518294755357927350e+00
3.074880132463578164e+00,2.207431566757971704e-04,7.889010407764138755e+00
3.244524073742703241e+00,1.228320040181780080e-04,8.258741715087314361e+00
3.414773975678014661e+00,6.632288808306197059e-05,8.626936886523639103e+00
3.585226024321985783e+00,3.477398070593123232e-05,8.993041013072474499e+00
3.755475926257296759e+00,1.772418848742344862e-05,9.356487310840361005e+00
3.925119867536421836e+00,8.794996898542278160e-06,9.716692518863091266e+00
4.093755471483975228e+00,4.256359051115350036e-06,1.007305565976442452e+01
4.260982753090024389e+00,2.013148470262121234e-06,1.042495920394739173e+01
4.426405067730685872e+00,9.327472040687533531e-07,1.077177174522532610e+01
4.589630051965738033e+00,4.244448696482097385e-07,1.111285148386181731e+01
4.750270554181838634e+00,1.902212734930299571e-07,1.144755002836275537e+01
4.907945552873970385e+00,8.421142861622142188e-08,1.177521621443926847e+01
5.062281060387125109e+00,3.694220195418924782e-08,1.209519977726941775e+01
5.212911009974685150e+00,1.611167027916093286e-08,1.240685480254228068e+01
5.359478124069631200e+00,7.009702014902649404e-09,1.270954293354661857e+01
5.501634761709218502e+00,3.052885538391246801e-09,1.300263633813974806e+01
5.639043743103377082e+00,1.335693339642712110e-09,1.328552045093439560e+01
5.771379149391300700e+00,5.891479026535340179e-10,1.355759650942449213e+01
5.898327095689816169e+00,2.629138445754433885e-10,1.381828390225404668e+01
6.019586475600638309e+00,1.191116018778905610e-10,1.406702234573054433e+01
6.134869675411861678e+00,5.496507488193208994e-11,1.430327390215181182e+01
6.243903256301694960e+00,2.592109310502828265e-11,1.452652485107150326e+01
6.346428602929790941e+00,1.252635876783531702e-11,1.473628742247094614e+01
6.442202536884031439e+00,6.224814953584122338e-12,1.493210139898192423e+01
6.530997893539324473e+00,3.185878873411815555e-12,1.511353559280425785e+01
6.612604060982898879e+00,1.679290185313469738e-12,1.528018920175169804e+01
6.686827479774759553e+00,9.170485977139868315e-13,1.543169304791402396e+01
6.753492102461788882e+00,5.176301784134158152e-13,1.556771070174099592e+01
6.812439812004409845e+00,3.007746978229897503e-13,1.568793949401538868e+01
6.863530798782187858e+00,1.815541740854300637e-13,1.579211141851556910e+01
6.906643897264688192e+00,1.097421847719056520e-13,1.587999393046650276e+01
6.941676888596190587e+00,6.938178538345067375e-14,1.595139065588379879e+01
6.968546800168605060e+00,4.090733605410247207e-14,1.600614207704828829e+01
6.987190408701843047e+00,2.240286820289021502e-14,1.604412661636983728e+01
6.997567646075202319e+00,9.904110858305629884e-15,1.606526761863440100e+01


==> anc/numerics/constant/runs/domain7_dx4/result.json <==
{
  "configuration": {
    "amax": 7.0,
    "da": 0.1,
    "dx": 0.000625,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "method": "spectral",
    "slope_order": 64,
    "output": "swing-filter/numerics/constant/runs/domain7_dx4"
  },
  "gamma": 1.8120703480011695,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 6.779299344117362e-15,
  "stationary_survival_per_step": 1.0000000304194734,
  "stationary_tail_loss": -3.041947338466855e-08,
  "maximum_row_tail_loss": 3.652633751016765e-14,
  "minimum_matrix_entry": 4.403079460160738e-16,
  "maximum_overshoot_normalization_error": 4.7880322373572426e-08,
  "maximum_lindley_equation_error": 1.2290988782304169e-08,
  "maximum_atom_equation_error": 1.2290988782304169e-08,
  "minimum_fft_coefficient": -6.781985259702963e-15,
  "mean_slope": 0.5855466740231341,
  "second_slope_moment": 0.5481147368340025,
  "elapsed_seconds": 15.553944649000186,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/domain7_dx4/stationary.csv <==
slope,stationary_mass,conditional_score
2.432353924797792111e-03,5.678974991796907450e-03,9.715667119779041599e-03
1.280959129815673059e-02,1.343704874722408127e-02,5.086154714272322908e-02
3.145319983139538422e-02,2.167873834683431422e-02,1.235882948560116101e-01
5.832311140380908032e-02,3.052643088431265458e-02,2.258690845895065247e-01
9.335610273531158576e-02,3.993852355709365254e-02,3.551161887096787595e-01
1.364692012178118086e-01,4.966024380718624814e-02,5.084994852021147427e-01
1.875601879955903217e-01,5.921133536394108943e-02,6.832383387156908405e-01
2.465078975382115067e-01,6.791598868916910725e-02,8.768322242863357818e-01
3.131725202252401141e-01,7.498379308129088372e-02,1.087204968590561371e+00
3.873959390171008987e-01,7.963971922067773768e-02,1.312757760166035181e+00
4.690021064606753054e-01,8.128362693036617070e-02,1.552342965029673172e+00
5.577974631159688945e-01,7.964118395707779630e-02,1.805180986092005835e+00
6.535713970702086151e-01,7.485805264697320549e-02,2.070745770100020255e+00
7.560967436983051515e-01,6.749751288185038001e-02,2.348642695978984563e+00
8.651303245881382109e-01,5.843103693881666894e-02,2.638497626402889651e+00
9.804135243993619131e-01,4.865184183773394594e-02,2.939869745126150846e+00
1.101672904310183831e+00,3.907301527113263978e-02,3.252194700954331719e+00
1.228620850608699300e+00,3.037589389719393129e-02,3.574759233309373840e+00
1.360956256896623584e+00,2.294779522553867801e-02,3.906704197627223429e+00
1.498365238290781498e+00,1.690695062648859756e-02,4.247049895434054534e+00
1.640521875930369022e+00,1.218047063364593313e-02,4.594735907530605346e+00
1.787088990025314406e+00,8.593025982313991229e-03,4.948667203593846153e+00
1.937718939612875557e+00,5.936775590870774222e-03,5.307759011899623403e+00
2.092054447126029615e+00,4.012922373675543129e-03,5.670974506636310863e+00
2.249729445818161366e+00,2.649611763480718384e-03,6.037351450987562984e+00
2.410369948034261967e+00,1.705765659871840909e-03,6.406016154336504620e+00
2.573594932269314128e+00,1.068834082596856281e-03,6.776185147835357192e+00
2.739017246909975611e+00,6.509011268902223498e-04,7.147156621554104916e+00
2.906244528516024772e+00,3.848267660638676193e-04,7.518294742266192543e+00
3.074880132463578164e+00,2.207436147792059202e-04,7.889010399058575373e+00
3.244524073742703241e+00,1.228323098459769116e-04,8.258741709497007477e+00
3.414773975678014661e+00,6.632308395580650817e-05,8.626936883054547422e+00
3.585226024321985783e+00,3.477410131026656843e-05,8.993041010989941242e+00
3.755475926257296759e+00,1.772426004102900502e-05,9.356487309629297755e+00
3.925119867536421836e+00,8.795037877646495926e-06,9.716692518179680604e+00
4.093755471483975228e+00,4.256381771646993060e-06,1.007305565938944625e+01
4.260982753090024389e+00,2.013160694345923159e-06,1.042495920374688367e+01
4.426405067730685872e+00,9.327535959493198012e-07,1.077177174512057434e+01
4.589630051965738033e+00,4.244481365000865915e-07,1.111285148380819976e+01
4.750270554181838634e+00,1.902229104473570760e-07,1.144755002833579027e+01
4.907945552873970385e+00,8.421223348139755499e-08,1.177521621442589961e+01
5.062281060387125109e+00,3.694258252690667283e-08,1.209519977726285767e+01
5.212911009974685150e+00,1.611185824943236311e-08,1.240685480253908679e+01
5.359478124069631200e+00,7.009783604863272829e-09,1.270954293354507136e+01
5.501634761709218502e+00,3.052936751907814539e-09,1.300263633813899844e+01
5.639043743103377082e+00,1.335718730751540884e-09,1.328552045093403500e+01
5.771379149391300700e+00,5.891599152808680336e-10,1.355759650942431449e+01
5.898327095689816169e+00,2.629131915225365201e-10,1.381828390225395431e+01
6.019586475600638309e+00,1.191116902731639857e-10,1.406702234573049992e+01
6.134869675411861678e+00,5.496440439570303547e-11,1.430327390215178873e+01
6.243903256301694960e+00,2.592348123262139177e-11,1.452652485107149261e+01
6.346428602929790941e+00,1.252653901780796093e-11,1.473628742247093548e+01
6.442202536884031439e+00,6.226247233129241935e-12,1.493210139898192423e+01
6.530997893539324473e+00,3.184751719361465518e-12,1.511353559280425429e+01
6.612604060982898879e+00,1.680563504324218182e-12,1.528018920175169981e+01
6.686827479774759553e+00,9.170804717311783490e-13,1.543169304791402752e+01
6.753492102461788882e+00,5.171523916150501117e-13,1.556771070174100302e+01
6.812439812004409845e+00,3.014114007876915992e-13,1.568793949401538868e+01
6.863530798782187858e+00,1.796934207953879832e-13,1.579211141851556732e+01
6.906643897264688192e+00,1.112014094277266818e-13,1.587999393046650454e+01
6.941676888596190587e+00,6.868031557648269064e-14,1.595139065588380056e+01
6.968546800168605060e+00,4.101859412339088927e-14,1.600614207704828829e+01
6.987190408701843047e+00,2.381054901972641408e-14,1.604412661636983728e+01
6.997567646075202319e+00,8.701408191320673706e-15,1.606526761863440456e+01


==> anc/numerics/constant/runs/domain8_dx3/result.json <==
{
  "configuration": {
    "amax": 8.0,
    "da": 0.1,
    "dx": 0.00125,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "method": "spectral",
    "slope_order": 64,
    "output": "swing-filter/numerics/constant/runs/domain8_dx3"
  },
  "gamma": 1.8120703948088972,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 7.847889005319075e-15,
  "stationary_survival_per_step": 1.0000001216787302,
  "stationary_tail_loss": -1.2167873020274556e-07,
  "maximum_row_tail_loss": 1.1102230246251565e-15,
  "minimum_matrix_entry": -1.207833528842781e-14,
  "maximum_overshoot_normalization_error": 1.9146579788298368e-07,
  "maximum_lindley_equation_error": 4.9175927441247325e-08,
  "maximum_atom_equation_error": 4.9175927441247325e-08,
  "minimum_fft_coefficient": -2.5792346564768828e-15,
  "mean_slope": 0.585546652540108,
  "second_slope_moment": 0.5481146722377684,
  "elapsed_seconds": 10.918129934000262,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/domain8_dx3/stationary.csv <==
slope,stationary_mass,conditional_score
2.779833056911762412e-03,6.494145174633461116e-03,1.110138317640894934e-02
1.463953291217912067e-02,1.540169249540388960e-02,5.806699087189426400e-02
3.594651409302329625e-02,2.493171788965310373e-02,1.408952023069295345e-01
6.665498446149609180e-02,3.521787954814963734e-02,2.570124987027795349e-01
1.066926888403560980e-01,4.615033444189973327e-02,4.031967586428272798e-01
1.559648013917849241e-01,5.731239116785988991e-02,5.760157061665103218e-01
2.143545005663889391e-01,6.797696323006886809e-02,7.722119895237417042e-01
2.817233114722417220e-01,7.717580762637800407e-02,9.889836321831442234e-01
3.579114516859887019e-01,8.385215561730965939e-02,1.224131298239309995e+00
4.427382160195438843e-01,8.708259491563581645e-02,1.476076213862835163e+00
5.360024073836289205e-01,8.631928983804300348e-02,1.743776203400220437e+00
6.374828149896787366e-01,8.157467454291621178e-02,2.026578587279033172e+00
7.469387395088098458e-01,7.346956098097182086e-02,2.324049184129657775e+00
8.641105642266344589e-01,6.310624587714123990e-02,2.635810117216625059e+00
9.887203709578722410e-01,5.180027449595011463e-02,2.961409338734575680e+00
1.120472599313556472e+00,4.077041210060496773e-02,3.300234481069306725e+00
1.259054747783067363e+00,3.090336507564119331e-02,3.651474361553005643e+00
1.404138114981370755e+00,2.266447960668161246e-02,4.014123946069029003e+00
1.555378579310426890e+00,1.614866505931820961e-02,4.387023177573762922e+00
1.712417415189464442e+00,1.120800254989104926e-02,4.768916989884356639e+00
1.874882143920421740e+00,7.583445583708907888e-03,5.158523072025420042e+00
2.042387417171787956e+00,4.997435025977208824e-03,5.554595281460953160e+00
2.214535930986143430e+00,3.200648041743577726e-03,5.955973505360283582e+00
2.390919368144033719e+00,1.986781680232457131e-03,6.361614543530867749e+00
2.571119366649327276e+00,1.191969064750905563e-03,6.770602532551077246e+00
2.754708512039156343e+00,6.894221550763500635e-04,7.182140956220392169e+00
2.941251351164930306e+00,3.836386717513931739e-04,7.595530934107667775e+00
3.130305425039972000e+00,2.050873611717502864e-04,8.010141911165543860e+00
3.321422318304028565e+00,1.052353599195974263e-04,8.425380926130344506e+00
3.514148722815517711e+00,5.181756233688592764e-05,8.840665444851968147e+00
3.708027512848803831e+00,2.449144261752650610e-05,9.255402773027714858e+00
3.902598829346302534e+00,1.112055074504540799e-05,9.668976971840406165e+00
4.097401170653697910e+00,4.856992665767148644e-06,1.008074257099780446e+01
4.291972487151196169e+00,2.043980369475847947e-06,1.049002348846455135e+01
4.485851277184481845e+00,8.305437709709667732e-07,1.089611537639585315e+01
4.678577681695971435e+00,3.266562269263831620e-07,1.129828987237274163e+01
4.869694574960028000e+00,1.247026478230803825e-07,1.169579967098175111e+01
5.058748648835069694e+00,4.635202881466685822e-08,1.208788375093016043e+01
5.245291487960843213e+00,1.683259332821550820e-08,1.247377240940683407e+01
5.428880633350672724e+00,5.994075358685852014e-09,1.285269195655342145e+01
5.609080631855966281e+00,2.101304002235188225e-09,1.322386903331447705e+01
5.785464069013857014e+00,7.282063394417803096e-10,1.358653456772469958e+01
5.957612582828211600e+00,2.505578548735080783e-10,1.393992740387069240e+01
6.125117856079578260e+00,8.597956518864847545e-11,1.428329764112879374e+01
6.287582584810535558e+00,2.955793450078106451e-11,1.461590971811010320e+01
6.444621420689573554e+00,1.023244597391427111e-11,1.493704527054753228e+01
6.595861885018629245e+00,3.579289202188114188e-12,1.524600578705753406e+01
6.740945252216932637e+00,1.273112270874078959e-12,1.554211508199208680e+01
6.879527400686443528e+00,4.623619089904667881e-13,1.582472160062674149e+01
7.011279629042127759e+00,1.717689709222890460e-13,1.609320056867609594e+01
7.135889435773365541e+00,6.582893049367044089e-14,1.634695599549489486e+01
7.253061260491190154e+00,2.635264318092418212e-14,1.658542253820970558e+01
7.362517185010321263e+00,1.116638299036482537e-14,1.680806723234065814e+01
7.463997592616371080e+00,3.397090657832820441e-15,1.701439109313963627e+01
7.557261783980456116e+00,2.827994915433146494e-15,1.720393059083099629e+01
7.642088548314011298e+00,-5.617433361757421797e-16,1.737625900215834918e+01
7.718276688527758722e+00,5.862930488141840412e-16,1.753098764011704347e+01
7.785645499433611505e+00,2.198386990809576750e-15,1.766776696358107301e+01
7.844035198608215076e+00,1.112853297674148861e-15,1.778628756909600028e+01
7.893307311159643902e+00,-1.304094617229560677e-17,1.788628106988040045e+01
7.933345015538503908e+00,2.656331741122941425e-16,1.796752087859950464e+01
7.964053485906976704e+00,4.267480457177782162e-16,1.802982296764023218e+01
7.985360467087820879e+00,-1.849104699503265088e-16,1.807304708699903983e+01
7.997220166943088238e+00,2.711901302754448378e-16,1.809710469830050172e+01


==> anc/numerics/constant/runs/inner_check/result.json <==
{
  "configuration": {
    "amax": 6.0,
    "da": 0.1,
    "dx": 0.0025,
    "quadrature": 160,
    "ncut": 128,
    "em": 3,
    "fft_multiple": 12,
    "method": "spectral",
    "slope_order": 64,
    "output": "swing-filter/numerics/constant/runs/inner_check"
  },
  "gamma": 1.81207057999665,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 5.7592819402429996e-15,
  "stationary_survival_per_step": 1.0000004865354366,
  "stationary_tail_loss": -4.865354366057062e-07,
  "maximum_row_tail_loss": 2.859312786540613e-11,
  "minimum_matrix_entry": 8.96320939773792e-13,
  "maximum_overshoot_normalization_error": 7.66308416499939e-07,
  "maximum_lindley_equation_error": 1.9669316786430358e-07,
  "maximum_atom_equation_error": 1.9669316786430358e-07,
  "minimum_fft_coefficient": -2.373318594252831e-15,
  "mean_slope": 0.5855465656751944,
  "second_slope_moment": 0.5481144071733675,
  "elapsed_seconds": 5.063721987000008,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/inner_check/stationary.csv <==
slope,stationary_mass,conditional_score
2.084874792683821809e-03,4.864773088813062127e-03,8.329398597840854956e-03
1.097964968413434050e-02,1.148335975754074915e-02,4.364119807699549242e-02
2.695988556976747219e-02,1.846181734334503832e-02,1.061969831997193053e-01
4.999123834612206885e-02,2.590404568714647221e-02,1.944606977339977949e-01
8.001951663026707351e-02,3.381071890615074127e-02,3.064321519992882492e-01
1.169736010438386931e-01,4.204353761543592333e-02,4.398658818961768135e-01
1.607658754247917043e-01,5.031155823340841687e-02,5.924793614095940075e-01
2.112924836041812915e-01,5.818000760755136225e-02,7.621300074935060120e-01
2.684335887644915264e-01,6.510720187386065394e-02,9.469417089136636934e-01
3.320536620146579132e-01,7.051133955183470914e-02,1.145372856957548313e+00
4.020018055377216903e-01,7.386152524434695665e-02,1.356228568037520343e+00
4.781121112422590524e-01,7.477800670135358041e-02,1.578627530068658968e+00
5.602040546316073844e-01,7.311856885095768810e-02,1.811937945281413276e+00
6.480829231699758441e-01,6.902573296107898659e-02,2.055697750921678946e+00
7.415402782184041808e-01,6.291630470104493666e-02,2.309532620433794925e+00
8.403544494851673541e-01,5.541073728482547034e-02,2.573082233066834146e+00
9.442910608373005221e-01,4.721953248763450378e-02,2.845941816030848948e+00
1.053103586236028066e+00,3.901885023017805099e-02,3.127622590812805470e+00
1.166533934482820278e+00,3.135009576221690908e-02,3.417531820259785746e+00
1.284313061392098332e+00,2.456694270056952040e-02,3.714970812802542266e+00
1.406161607940316305e+00,1.883391938562449866e-02,4.019147560696815447e+00
1.531790562878840856e+00,1.416312663052575124e-02,4.329199687481132486e+00
1.660901948239607684e+00,1.046742888444669208e-02,4.644223032949868823e+00
1.793189526108025289e+00,7.610814946017448873e-03,4.963301441521686286e+00
1.928339524986995457e+00,5.445178545737027788e-03,5.285534021096762736e+00
2.066031384029367146e+00,3.831586313807268038e-03,5.610057144525490536e+00
2.205938513373697951e+00,2.649457062830715918e-03,5.936059601271344022e+00
2.347729068779979222e+00,1.798513707281069497e-03,6.262790414490349455e+00
2.491066738728021424e+00,1.197409834932486620e-03,6.589559795673975984e+00
2.635611542111638173e+00,7.813089030468460495e-04,6.915734433923911517e+00
2.781020634636602651e+00,4.994039835026894882e-04,7.240728766231598001e+00
2.926949122009726789e+00,3.126555489355909464e-04,7.563994037696730288e+00
3.073050877990273655e+00,1.917537976154471790e-04,7.885006857237797817e+00
3.218979365363397349e+00,1.152671605374900053e-04,8.203258639414551467e+00
3.364388457888361383e+00,6.796815510713675340e-05,8.518246880241200358e+00
3.508933261271978576e+00,3.935704297605854639e-05,8.829468741858034875e+00
3.652270931220020778e+00,2.241032120315761199e-05,9.136417005546185521e+00
3.794061486626302049e+00,1.256824069157649117e-05,9.438578152187492520e+00
3.933968615970632410e+00,6.954765588632226234e-06,9.735432161991463218e+00
4.071660475013004543e+00,3.804785278859826257e-06,1.002645357551679339e+01
4.206810473891974489e+00,2.062252592247618766e-06,1.031111339090757539e+01
4.339098051760393204e+00,1.109935814775974990e-06,1.058888144939594689e+01
4.468209437121158700e+00,5.945986833726031009e-07,1.085922905109442382e+01
4.593838392059684139e+00,3.178197748948116907e-07,1.112163162585805054e+01
4.715686938607901446e+00,1.699236896538921408e-07,1.137557135013228304e+01
4.833466065517180610e+00,9.110474306382879143e-08,1.162053964837648579e+01
4.946896413763972156e+00,4.910673812710110551e-08,1.185603954917191771e+01
5.055708939162699700e+00,2.667721761422316331e-08,1.208158788532804806e+01
5.159645550514833090e+00,1.464195845021373240e-08,1.229671733800311628e+01
5.258459721781595597e+00,8.138298549911754576e-09,1.250097833014094206e+01
5.351917076830024378e+00,4.590901497904444211e-09,1.269394077661070952e+01
5.439795945368392616e+00,2.633684507738189984e-09,1.287519569877058245e+01
5.521887888757740726e+00,1.539176099376429535e-09,1.304435671064960189e+01
5.597998194462277866e+00,9.176717441921362408e-10,1.320106138306133836e+01
5.667946337985341643e+00,5.586946505094107995e-10,1.334497249100643579e+01
5.731566411235508696e+00,3.474633458121339582e-10,1.347577914883269301e+01
5.788707516395819042e+00,2.206331807611332056e-10,1.359319783689272398e+01
5.839234124575208185e+00,1.427889840847142682e-10,1.369697332298381198e+01
5.883026398956161529e+00,9.384076039268030009e-11,1.378687948198015434e+01
5.919980483369732482e+00,6.218942828425845903e-11,1.386272001889716066e+01
5.950008761653878153e+00,4.100342203634994647e-11,1.392432910912207689e+01
5.973040114430232528e+00,2.618142827446816332e-11,1.397157201267368620e+01
5.989020350315865215e+00,1.511908900713780227e-11,1.400434602727479927e+01
5.997915125207316400e+00,6.160927263822109791e-12,1.402258652593372368e+01


==> anc/numerics/constant/runs/pilot/result.json <==
{
  "configuration": {
    "amax": 6.0,
    "da": 0.1,
    "dx": 0.02,
    "quadrature": 64,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "output": "swing-filter/numerics/constant/runs/pilot"
  },
  "gamma": 1.8140127564539386,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 1.7513768213461844e-14,
  "stationary_survival_per_step": 1.0000311322923143,
  "stationary_tail_loss": -3.113229231432868e-05,
  "maximum_row_tail_loss": 4.663214259181814e-11,
  "minimum_matrix_entry": -4.369171691109841e-12,
  "maximum_overshoot_normalization_error": 4.711889819786208e-05,
  "maximum_lindley_equation_error": 1.2580604002665474e-05,
  "maximum_atom_equation_error": 1.2580604002665474e-05,
  "minimum_fft_coefficient": -3.935407133185528e-15,
  "mean_slope": 0.5861121459735882,
  "second_slope_moment": 0.5486647805509295,
  "elapsed_seconds": 0.3974555009999676,
  "certified_total_error_bound": false,
  "source_sha256": "a25e6cb60f36a6f5ccbef4461c19d91e531b7b880ce01768b4b8741eaeae355b"
}


==> anc/numerics/constant/runs/pilot/stationary.csv <==
slope,stationary_mass,conditional_score
5.000000000000000278e-02,9.737899255665885545e-02,1.945005620288351444e-01
1.500000000000000222e-01,1.059161163928562521e-01,5.554911383474183673e-01
2.500000000000000000e-01,1.078696045032497136e-01,8.880897978117219260e-01
3.500000000000000333e-01,1.044275363878663099e-01,1.200174481990712749e+00
4.500000000000000111e-01,9.700793975525122403e-02,1.497277436758463143e+00
5.500000000000000444e-01,8.705173250304502897e-02,1.783301015478934604e+00
6.500000000000001332e-01,7.585685700179946311e-02,2.061001541893543010e+00
7.500000000000000000e-01,6.447252830159296011e-02,2.332322340335037048e+00
8.500000000000000888e-01,5.365588698588204253e-02,2.598626772899846671e+00
9.499999999999999556e-01,4.388054438710180249e-02,2.860863701928681557e+00
1.050000000000000044e+00,3.537970980855809078e-02,3.119686409616737599e+00
1.150000000000000133e+00,2.820567209069404363e-02,3.375538862543498553e+00
1.250000000000000000e+00,2.229068184651260623e-02,3.628718663224115737e+00
1.350000000000000089e+00,1.749950640774739288e-02,3.879423092122951555e+00
1.450000000000000178e+00,1.366916374356562380e-02,4.127782719957215463e+00
1.550000000000000044e+00,1.063538295602314658e-02,4.373885784729406367e+00
1.650000000000000133e+00,8.247772253942816864e-03,4.617795655104844244e+00
1.750000000000000000e+00,6.376659957069460809e-03,4.859563099166829048e+00
1.850000000000000089e+00,4.914550113878922086e-03,5.099234647391372555e+00
1.950000000000000178e+00,3.774579114352773039e-03,5.336858029867258324e+00
2.049999999999999822e+00,2.887646018865858751e-03,5.572485438715030881e+00
2.150000000000000355e+00,2.199240593065323289e-03,5.806175194376090865e+00
2.250000000000000000e+00,1.666504926582603472e-03,6.037992263683300109e+00
2.350000000000000533e+00,1.255745793138710910e-03,6.268007976663404257e+00
2.450000000000000178e+00,9.404342398324785045e-04,6.496299210874033392e+00
2.549999999999999822e+00,6.996427872929005714e-04,6.722947250601941427e+00
2.650000000000000355e+00,5.168408199609789621e-04,6.948036480777183499e+00
2.750000000000000000e+00,3.789684129414544488e-04,7.171653037195584446e+00
2.850000000000000533e+00,2.757208102854410894e-04,7.393883499174330964e+00
2.950000000000000178e+00,1.989897538756807687e-04,7.614813693823720087e+00
3.049999999999999822e+00,1.424226480896603742e-04,7.834527647221239732e+00
3.150000000000000355e+00,1.010702418838844697e-04,8.053106712202467321e+00
3.250000000000000000e+00,7.110277185326108597e-05,8.270628877967144632e+00
3.350000000000000533e+00,4.957975032060682821e-05,8.487168260246040319e+00
3.450000000000000178e+00,3.426280172642130626e-05,8.702794760060720947e+00
3.549999999999999822e+00,2.346374603571332429e-05,8.917573872657124312e+00
3.650000000000000355e+00,1.592177299331228193e-05,9.131566624672803556e+00
3.750000000000000000e+00,1.070467278011604618e-05,9.344829618760105205e+00
3.850000000000000533e+00,7.130471076306803237e-06,9.557415156936055922e+00
3.950000000000000178e+00,4.705491294059853955e-06,9.769371427843003275e+00
4.050000000000000711e+00,3.076195769559995169e-06,9.980742733591515758e+00
4.150000000000000355e+00,1.992199282072480505e-06,1.019156974176753039e+01
4.250000000000000000e+00,1.278034755282863748e-06,1.040188975021171203e+01
4.349999999999999645e+00,8.121516461933613877e-07,1.061173695220435320e+01
4.450000000000000178e+00,5.112083868582441741e-07,1.082114269609848733e+01
4.550000000000000711e+00,3.187302166649666947e-07,1.103013573365972277e+01
4.650000000000000355e+00,1.968457649973988503e-07,1.123874245250412329e+01
4.750000000000000000e+00,1.204048324796834380e-07,1.144698709342014453e+01
4.850000000000000533e+00,7.294399831363696478e-08,1.165489194809721951e+01
4.950000000000000178e+00,4.377396078464437743e-08,1.186247754085503558e+01
5.050000000000000711e+00,2.601486415575824302e-08,1.206976279311355960e+01
5.150000000000000355e+00,1.531094484411638048e-08,1.227676517161497927e+01
5.250000000000000000e+00,8.928054128818024242e-09,1.248350082208159506e+01
5.350000000000000533e+00,5.149025133539240700e-09,1.268998468973662952e+01
5.450000000000000178e+00,2.950314924213813878e-09,1.289623062676818321e+01
5.550000000000000711e+00,1.674386671819425218e-09,1.310225149009809265e+01
5.650000000000000355e+00,9.494369564874036717e-10,1.330805922780110606e+01
5.750000000000000000e+00,5.172390191941619319e-10,1.351366495818767532e+01
5.850000000000000533e+00,2.789856559992712125e-10,1.371907903976315524e+01
5.950000000000000178e+00,1.465918535317476395e-10,1.392431113511647567e+01


==> anc/numerics/constant/runs/refine1/result.json <==
{
  "configuration": {
    "amax": 6.0,
    "da": 0.05,
    "dx": 0.01,
    "quadrature": 64,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "output": "swing-filter/numerics/constant/runs/refine1"
  },
  "gamma": 1.8125547858452218,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 1.0880185641326534e-14,
  "stationary_survival_per_step": 1.0000077861822954,
  "stationary_tail_loss": -7.786182295355104e-06,
  "maximum_row_tail_loss": 2.676114885247216e-11,
  "minimum_matrix_entry": 8.32822699692315e-12,
  "maximum_overshoot_normalization_error": 1.2028477244019342e-05,
  "maximum_lindley_equation_error": 3.1472629240525407e-06,
  "maximum_atom_equation_error": 3.1472629240525407e-06,
  "minimum_fft_coefficient": -4.939371782236269e-15,
  "mean_slope": 0.5856878560992107,
  "second_slope_moment": 0.5482527518749469,
  "elapsed_seconds": 1.865525087000151,
  "certified_total_error_bound": false,
  "source_sha256": "a25e6cb60f36a6f5ccbef4461c19d91e531b7b880ce01768b4b8741eaeae355b"
}


==> anc/numerics/constant/runs/refine1/stationary.csv <==
slope,stationary_mass,conditional_score
2.500000000000000139e-02,4.714128339095590564e-02,9.858527663884203429e-02
7.500000000000001110e-02,5.017497241617766002e-02,2.879491125534127116e-01
1.250000000000000000e-01,5.230219806629050200e-02,4.682663104570483070e-01
1.750000000000000167e-01,5.357088154262218405e-02,6.409307943476851843e-01
2.250000000000000056e-01,5.404458662636921901e-02,8.071055104873301467e-01
2.750000000000000222e-01,5.379925659629633539e-02,9.677628474806843073e-01
3.250000000000000666e-01,5.291974451354107545e-02,1.123717352525700708e+00
3.750000000000000000e-01,5.149632315953571460e-02,1.275652343667909250e+00
4.250000000000000444e-01,4.962134375888741650e-02,1.424141662325939528e+00
4.749999999999999778e-01,4.738618624068863944e-02,1.569667538135902873e+00
5.250000000000000222e-01,4.487861113254990736e-02,1.712635328841781490e+00
5.750000000000000666e-01,4.218058736321214641e-02,1.853385736287172847e+00
6.250000000000000000e-01,3.936663425876351513e-02,1.992204974229542902e+00
6.750000000000000444e-01,3.650268248924029568e-02,2.129333266028504035e+00
7.250000000000000888e-01,3.364542968589394334e-02,2.264971973996797061e+00
7.750000000000000222e-01,3.084214334708311120e-02,2.399289602317609571e+00
8.250000000000000666e-01,2.813084716392069695e-02,2.532426868178218271e+00
8.750000000000000000e-01,2.554081710200551206e-02,2.664500998615643823e+00
9.250000000000000444e-01,2.309331003828350368e-02,2.795609380873835370e+00
9.750000000000000888e-01,2.080244957285901433e-02,2.925832670506159694e+00
1.024999999999999911e+00,1.867619970154031292e-02,3.055237442761570055e+00
1.075000000000000178e+00,1.671736610810955689e-02,3.183878457509889515e+00
1.125000000000000000e+00,1.492457569223379181e-02,3.311800595966874372e+00
1.175000000000000266e+00,1.329319647859593390e-02,3.439040517566221311e+00
1.225000000000000089e+00,1.181617133565377419e-02,3.565628077407980712e+00
1.274999999999999911e+00,1.048474926461991433e-02,3.691587538257607548e+00
1.325000000000000178e+00,9.289106926276442799e-03,3.816938605655580297e+00
1.375000000000000000e+00,8.218860305796157201e-03,3.941697310463604165e+00
1.425000000000000266e+00,7.263471898151183277e-03,4.065876759587069067e+00
1.475000000000000089e+00,6.412562599500949007e-03,4.189487772417374245e+00
1.524999999999999911e+00,5.656139811400777428e-03,4.312539418423074977e+00
1.575000000000000178e+00,4.984754312241013521e-03,4.435039468808119167e+00
1.625000000000000000e+00,4.389598530678271056e-03,4.556994773765819851e+00
1.675000000000000266e+00,3.862558197821913241e-03,4.678411575122078503e+00
1.725000000000000089e+00,3.396228225963367209e-03,4.799295763004632676e+00
1.774999999999999911e+00,2.983902259316008419e-03,4.919653084056522019e+00
1.825000000000000178e+00,2.619543831869898705e-03,5.039489307772093696e+00
1.875000000000000000e+00,2.297745574895028627e-03,5.158810356720262114e+00
1.925000000000000266e+00,2.013681541039328594e-03,5.277622405737690592e+00
1.975000000000000089e+00,1.763056468032531609e-03,5.395931954530539088e+00
2.025000000000000355e+00,1.542054770306687961e-03,5.513745877608474899e+00
2.075000000000000178e+00,1.347291182028372003e-03,5.631071454990603797e+00
2.125000000000000000e+00,1.175764286084772341e-03,5.747916386744256201e+00
2.174999999999999822e+00,1.024813651040536004e-03,5.864288793979046233e+00
2.225000000000000089e+00,8.920808972120742317e-04,5.980197208705694933e+00
2.275000000000000355e+00,7.754747494772174388e-04,6.095650554604461036e+00
2.325000000000000178e+00,6.731399457308287265e-04,6.210658120493894430e+00
2.375000000000000000e+00,5.834297504775258275e-04,6.325229528204699747e+00
2.425000000000000266e+00,5.048817741451189873e-04,6.439374696091602956e+00
2.475000000000000089e+00,4.361967512380193518e-04,6.553103799594707013e+00
2.525000000000000355e+00,3.762199481566704299e-04,6.666427229820301115e+00
2.575000000000000178e+00,3.239248775147557488e-04,6.779355551068549701e+00
2.625000000000000000e+00,2.783990195435694288e-04,6.891899458176947491e+00
2.675000000000000266e+00,2.388312841138886427e-04,7.004069734329121388e+00
2.725000000000000089e+00,2.045009811063466202e-04,7.115877209836026118e+00
2.775000000000000355e+00,1.747680790737621097e-04,7.227332722647105356e+00
2.825000000000000178e+00,1.490645946787040068e-04,7.338447080566322001e+00
2.875000000000000000e+00,1.268869388008780105e-04,7.449231025962184560e+00
2.925000000000000266e+00,1.077891083914137450e-04,7.559695202830649663e+00
2.975000000000000089e+00,9.137660181245289967e-05,7.669850126640540111e+00
3.025000000000000355e+00,7.730097245480420452e-05,7.779706156972901354e+00
3.075000000000000178e+00,6.525493966047849186e-05,7.889273473050054442e+00
3.125000000000000000e+00,5.496799417430368992e-05,7.998562052132968780e+00
3.175000000000000266e+00,4.620243724615056413e-05,8.107581650887814462e+00
3.225000000000000089e+00,3.874981511614175665e-05,8.216341789402559215e+00
3.275000000000000355e+00,3.242769890053605011e-05,8.324851738089757092e+00
3.325000000000000178e+00,2.707678322198618491e-05,8.433120507038879055e+00
3.375000000000000000e+00,2.255826978127203569e-05,8.541156837873881358e+00
3.425000000000000266e+00,1.875150803553405214e-05,8.648969197920617802e+00
3.475000000000000089e+00,1.555187634530813976e-05,8.756565776391758149e+00
3.525000000000000355e+00,1.286887277757737532e-05,8.863954482608264129e+00
3.575000000000000178e+00,1.062440804933317719e-05,8.971142945866816376e+00
3.625000000000000000e+00,8.751275212117185995e-06,9.078138516877077180e+00
3.675000000000000266e+00,7.191781626912401402e-06,9.184948270658143343e+00
3.725000000000000089e+00,5.896532437590164310e-06,9.291579010502857727e+00
3.775000000000000355e+00,4.823350317298589636e-06,9.398037273040717565e+00
3.825000000000000178e+00,3.936315620609564110e-06,9.504329334156579989e+00
3.875000000000000000e+00,3.204920979297900626e-06,9.610461215590071049e+00
3.925000000000000266e+00,2.603326813565582837e-06,9.716438692124850007e+00
3.975000000000000089e+00,2.109704729451925959e-06,9.822267299229306303e+00
4.025000000000000355e+00,1.705667287429546983e-06,9.927952340993739355e+00
4.075000000000000178e+00,1.375765898751792761e-06,1.003349889835004305e+01
4.125000000000000000e+00,1.107058953956809081e-06,1.013891183731068324e+01
4.175000000000000711e+00,8.887326362697902354e-07,1.024419581740929530e+01
4.224999999999999645e+00,7.117774359268187902e-07,1.034935530000095483e+01
4.275000000000000355e+00,5.687068127887602482e-07,1.045439455652842575e+01
4.325000000000000178e+00,4.533179067537647329e-07,1.055931767667600596e+01
4.375000000000000000e+00,3.604836646941957112e-07,1.066412857634452926e+01
4.425000000000000711e+00,2.859801768359185254e-07,1.076883100540887739e+01
4.474999999999999645e+00,2.263352699173838952e-07,1.087342855527456109e+01
4.525000000000000355e+00,1.787036901275333010e-07,1.097792466616419560e+01
4.575000000000000178e+00,1.407601419756322485e-07,1.108232263416427266e+01
4.625000000000000000e+00,1.106082977541701963e-07,1.118662561799013488e+01
4.675000000000000711e+00,8.670821998665413755e-08,1.129083664546129917e+01
4.724999999999999645e+00,6.780963213706342867e-08,1.139495861975328950e+01
4.775000000000000355e+00,5.290336930186822471e-08,1.149899432528369481e+01
4.825000000000001066e+00,4.117533648793324755e-08,1.160294643340587939e+01
4.875000000000000000e+00,3.197048568102863123e-08,1.170681750779769104e+01
4.925000000000000711e+00,2.476368732902789902e-08,1.181061000959586771e+01
4.974999999999999645e+00,1.913584590723982778e-08,1.191432630225987310e+01
5.025000000000000355e+00,1.475099573022194480e-08,1.201796865623095201e+01
5.075000000000001066e+00,1.134371943238084246e-08,1.212153925329834969e+01
5.125000000000000000e+00,8.702555008412460581e-09,1.222504019080421678e+01
5.175000000000000711e+00,6.660357589614190307e-09,1.232847348557977973e+01
5.224999999999999645e+00,5.085193718138377837e-09,1.243184107770641234e+01
5.275000000000000355e+00,3.872919429507547582e-09,1.253514483407106539e+01
5.325000000000001066e+00,2.943028200585107618e-09,1.263838655172041570e+01
5.375000000000000000e+00,2.230583674795370713e-09,1.274156796108377776e+01
5.425000000000000711e+00,1.686668625606781548e-09,1.284469072897118735e+01
5.474999999999999645e+00,1.272354155399425724e-09,1.294775646145718540e+01
5.525000000000000355e+00,9.575392207253489133e-10,1.305076670660171700e+01
5.575000000000001066e+00,7.187314204960567768e-10,1.315372295701765459e+01
5.625000000000000000e+00,5.384231521263775303e-10,1.325662665232554360e+01
5.675000000000000711e+00,4.021196157392279397e-10,1.335947918147470048e+01
5.724999999999999645e+00,2.998374259485973124e-10,1.346228188492668032e+01
5.775000000000000355e+00,2.227555156569895367e-10,1.356503605676648938e+01
5.825000000000001066e+00,1.653504105469649281e-10,1.366774294666846856e+01
5.875000000000000000e+00,1.224372820963959715e-10,1.377040376179191838e+01
5.925000000000000711e+00,9.012358365004466822e-11,1.387301966856483659e+01
5.974999999999999645e+00,6.621060209520747569e-11,1.397559179437133281e+01


==> anc/numerics/constant/runs/refine2/result.json <==
{
  "configuration": {
    "amax": 6.0,
    "da": 0.025,
    "dx": 0.005,
    "quadrature": 64,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "output": "swing-filter/numerics/constant/runs/refine2"
  },
  "gamma": 1.812191371483888,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 5.84601811404184e-15,
  "stationary_survival_per_step": 1.0000019466126142,
  "stationary_tail_loss": -1.946612614212029e-06,
  "maximum_row_tail_loss": 2.7206681352254236e-11,
  "minimum_matrix_entry": 4.39781544514517e-12,
  "maximum_overshoot_normalization_error": 3.038685886691539e-06,
  "maximum_lindley_equation_error": 7.868150865286694e-07,
  "maximum_atom_equation_error": 7.868150865286694e-07,
  "minimum_fft_coefficient": -4.8294727266585196e-15,
  "mean_slope": 0.5855819622048766,
  "second_slope_moment": 0.5481492825044391,
  "elapsed_seconds": 5.951797883999916,
  "certified_total_error_bound": false,
  "source_sha256": "a25e6cb60f36a6f5ccbef4461c19d91e531b7b880ce01768b4b8741eaeae355b"
}


==> anc/numerics/constant/runs/refine2/stationary.csv <==
slope,stationary_mass,conditional_score
1.250000000000000069e-02,2.312899707912420902e-02,4.964115935932042478e-02
3.750000000000000555e-02,2.400382226325678200e-02,1.468596492124834008e-01
6.250000000000000000e-02,2.476210327655637908e-02,2.415149017691052835e-01
8.750000000000000833e-02,2.540569560249884146e-02,3.338155724044974959e-01
1.125000000000000028e-01,2.593705594888374988e-02,4.239519478870238389e-01
1.375000000000000111e-01,2.635920118070820065e-02,5.120976827035765844e-01
1.625000000000000333e-01,2.667566301882989127e-02,5.984113545508333853e-01
1.875000000000000000e-01,2.689043923680761727e-02,6.830378596054085261e-01
2.125000000000000222e-01,2.700794211024160063e-02,7.661096656629584611e-01
2.374999999999999889e-01,2.703294488097581633e-02,8.477479390403007686e-01
2.625000000000000111e-01,2.697052699318917834e-02,9.280635592216142093e-01
2.875000000000000333e-01,2.682601884069134301e-02,1.007158033560632493e+00
3.125000000000000000e-01,2.660494673495401516e-02,1.085124322893937787e+00
3.375000000000000222e-01,2.631297876419622789e-02,1.162047587645553826e+00
3.625000000000000444e-01,2.595587216355810245e-02,1.238005862888459374e+00
3.875000000000000111e-01,2.553942276037762457e-02,1.313070669851797323e+00
4.125000000000000333e-01,2.506941699592887818e-02,1.387307570503696130e+00
4.375000000000000000e-01,2.455158695605529420e-02,1.460776671089606848e+00
4.625000000000000222e-01,2.399156877338215130e-02,1.533533079842457125e+00
4.875000000000000444e-01,2.339486469161322288e-02,1.605627323498512116e+00
5.124999999999999556e-01,2.276680900983645700e-02,1.677105726742583958e+00
5.375000000000000888e-01,2.211253805387397228e-02,1.748010758250409857e+00
5.625000000000000000e-01,2.143696425352347584e-02,1.818381346599879489e+00
5.875000000000001332e-01,2.074475433968376789e-02,1.888253168968224927e+00
6.125000000000000444e-01,2.004031161545281187e-02,1.957658915221317519e+00
6.374999999999999556e-01,1.932776220058834982e-02,2.026628529725947203e+00
6.625000000000000888e-01,1.861094509986708362e-02,2.095189432968393550e+00
6.875000000000000000e-01,1.789340590378977677e-02,2.163366724848050815e+00
7.125000000000001332e-01,1.717839389431738764e-02,2.231183371325110798e+00
7.375000000000000444e-01,1.646886229957501141e-02,2.298660375919239662e+00
7.624999999999999556e-01,1.576747141927290277e-02,2.365816937421813204e+00
7.875000000000000888e-01,1.507659432700292346e-02,2.432670595028195493e+00
8.125000000000000000e-01,1.439832484612196817e-02,2.499237361993960960e+00
8.375000000000001332e-01,1.373448749240667802e-02,2.565531848799933456e+00
8.625000000000000444e-01,1.308664907838796507e-02,2.631567376718245033e+00
8.874999999999999556e-01,1.245613168071254065e-02,2.697356082588545867e+00
9.125000000000000888e-01,1.184402668266508474e-02,2.762909015532673429e+00
9.375000000000000000e-01,1.125120961811566789e-02,2.828236226265655961e+00
9.625000000000001332e-01,1.067835556042918271e-02,2.893346849612030702e+00
9.875000000000000444e-01,1.012595481926679801e-02,2.958249180761642450e+00
1.012500000000000178e+00,9.594328729436579772e-03,3.022950745765671243e+00
1.037500000000000089e+00,9.083645338254793533e-03,3.087458366725027492e+00
1.062500000000000000e+00,8.593934820767822752e-03,3.151778222075385383e+00
1.087499999999999911e+00,8.125104475271992949e-03,3.215915902352519229e+00
1.112500000000000044e+00,7.676953174183087474e-03,3.279876461771507490e+00
1.137500000000000178e+00,7.249185167483282455e-03,3.343664465939939490e+00
1.162500000000000089e+00,6.841423156898700751e-03,3.407284035988920934e+00
1.187500000000000000e+00,6.453220578746087475e-03,3.470738889383296666e+00
1.212500000000000133e+00,6.084073051815115304e-03,3.534032377659726443e+00
1.237500000000000044e+00,5.733428963205944306e-03,3.597167521304820426e+00
1.262500000000000178e+00,5.400699180233670127e-03,3.660147041985521099e+00
1.287500000000000089e+00,5.085265889676878447e-03,3.722973392317401320e+00
1.312500000000000000e+00,4.786490577237052443e-03,3.785648783343977364e+00
1.337500000000000133e+00,4.503721169837699052e-03,3.848175209887967352e+00
1.362500000000000044e+00,4.236298371605058677e-03,3.910554473926830976e+00
1.387500000000000178e+00,3.983561230785749065e-03,3.972788206120260401e+00
1.412500000000000089e+00,3.744851980151119985e-03,4.034877885630570482e+00
1.437500000000000000e+00,3.519520196896766626e-03,4.096824858340800901e+00
1.462500000000000133e+00,3.306926330786489742e-03,4.158630353591175499e+00
1.487500000000000044e+00,3.106444650471895403e-03,4.220295499527837890e+00
1.512500000000000178e+00,2.917465658453055697e-03,4.281821337164283925e+00
1.537500000000000089e+00,2.739398024737616996e-03,4.343208833240463029e+00
1.562500000000000000e+00,2.571670088074143757e-03,4.404458891964026179e+00
1.587500000000000133e+00,2.413730972046185946e-03,4.465572365708748492e+00
1.612500000000000044e+00,2.265051361139851227e-03,4.526550064743796398e+00
1.637500000000000178e+00,2.125123979410756519e-03,4.587392766058718152e+00
1.662500000000000089e+00,1.993463811615473185e-03,4.648101221348493794e+00
1.687500000000000000e+00,1.869608103864888512e-03,4.708676164215860993e+00
1.712500000000000133e+00,1.753116177697477919e-03,4.769118316646073552e+00
1.737500000000000044e+00,1.643569088650838946e-03,4.829428394805749925e+00
1.762500000000000178e+00,1.540569157203904721e-03,4.889607114212769723e+00
1.787500000000000089e+00,1.443739397295764519e-03,4.949655194323115737e+00
1.812500000000000000e+00,1.352722864576232000e-03,5.009573362576276168e+00
1.837500000000000133e+00,1.267181944050567574e-03,5.069362357938184793e+00
1.862500000000000044e+00,1.186797594224662817e-03,5.129022933979733523e+00
1.887500000000000178e+00,1.111268562563223761e-03,5.188555861524468682e+00
1.912500000000000089e+00,1.040310584853193455e-03,5.247961930898539684e+00
1.937500000000000000e+00,9.736555792033191239e-04,5.307241953813536028e+00
1.962500000000000133e+00,9.110508436263594712e-04,5.366396764909788786e+00
1.987500000000000044e+00,8.522582644627103550e-04,5.425427222988910003e+00
2.012500000000000178e+00,7.970535416835346568e-04,5.484334211958177718e+00
2.037500000000000089e+00,7.452254356574975662e-04,5.543118641513321343e+00
2.062500000000000000e+00,6.965750391013594703e-04,5.601781447578368933e+00
2.087500000000000355e+00,6.509150767171519025e-04,5.660323592527759295e+00
2.112499999999999822e+00,6.080692345467961918e-04,5.718746065205509765e+00
2.137500000000000178e+00,5.678715200915438995e-04,5.777049880763573952e+00
2.162500000000000089e+00,5.301656538663782276e-04,5.835236080334269104e+00
2.187500000000000000e+00,4.948044924190627206e-04,5.893305730554492250e+00
2.212500000000000355e+00,4.616494827127425103e-04,5.951259922955193460e+00
2.237499999999999822e+00,4.305701470975373496e-04,6.009099773231813657e+00
2.262500000000000178e+00,4.014435982154335408e-04,6.066826420407558373e+00
2.287500000000000089e+00,3.741540827334956416e-04,6.124441025903893276e+00
2.312500000000000000e+00,3.485925527524944912e-04,6.181944772528042975e+00
2.337500000000000355e+00,3.246562637910727967e-04,6.239338863388411482e+00
2.362499999999999822e+00,3.022483977582658015e-04,6.296624520752130749e+00
2.387500000000000178e+00,2.812777099519873599e-04,6.353802984845926538e+00
2.412500000000000533e+00,2.616581984124005580e-04,6.410875512619490735e+00
2.437500000000000000e+00,2.433087944620270578e-04,6.467843376471598127e+00
2.462500000000000355e+00,2.261530731296035703e-04,6.524707862951435899e+00
2.487499999999999822e+00,2.101189821386219997e-04,6.581470271439325614e+00
2.512500000000000178e+00,1.951385882436729299e-04,6.638131912817257785e+00
2.537500000000000533e+00,1.811478398585093363e-04,6.694694108129755961e+00
2.562500000000000000e+00,1.680863446385183154e-04,6.751158187249457932e+00
2.587500000000000355e+00,1.558971612467031388e-04,6.807525487542998022e+00
2.612499999999999822e+00,1.445266040967127486e-04,6.863797352550282227e+00
2.637500000000000178e+00,1.339240602818637027e-04,6.919975130676133013e+00
2.662500000000000533e+00,1.240418177672438958e-04,6.976060173902295602e+00
2.687500000000000000e+00,1.148349040148262325e-04,7.032053836521461321e+00
2.712500000000000355e+00,1.062609344159476149e-04,7.087957473896628002e+00
2.737499999999999822e+00,9.827996963782561059e-05,7.143772441251567074e+00
2.762500000000000178e+00,9.085438146909897918e-05,7.199500092491621039e+00
2.787500000000000533e+00,8.394872639477255546e-05,7.255141779058345008e+00
2.812500000000000000e+00,7.752962644851011363e-05,7.310698848823783180e+00
2.837500000000000355e+00,7.156565677606644446e-05,7.366172645021330290e+00
2.862499999999999822e+00,6.602723955269070944e-05,7.421564505216315943e+00
2.887500000000000178e+00,6.088654370301750348e-05,7.476875760319610542e+00
2.912500000000000533e+00,5.611739010940522009e-05,7.532107733644849645e+00
2.937500000000000000e+00,5.169516194169842616e-05,7.587261740006314703e+00
2.962500000000000355e+00,4.759671975135305741e-05,7.642339084865913179e+00
2.987499999999999822e+00,4.380032112278971668e-05,7.697341063519319349e+00
3.012500000000000178e+00,4.028554436696370173e-05,7.752268960335313430e+00
3.037500000000000533e+00,3.703321636377009688e-05,7.807124048032316743e+00
3.062500000000000000e+00,3.402534398792507236e-05,7.861907587005942943e+00
3.087500000000000355e+00,3.124504910451947863e-05,7.916620824698765269e+00
3.112499999999999822e+00,2.867650680816054062e-05,7.971264995018485067e+00
3.137500000000000178e+00,2.630488691021376960e-05,8.025841317793435792e+00
3.162500000000000533e+00,2.411629819288679271e-05,8.080350998281563335e+00
3.187500000000000000e+00,2.209773563284851258e-05,8.134795226713094962e+00
3.212500000000000355e+00,2.023703018961089847e-05,8.189175177881885759e+00
3.237499999999999822e+00,1.852280117563880478e-05,8.243492010771406697e+00
3.262500000000000178e+00,1.694441095763240810e-05,8.297746868227998007e+00
3.287500000000000533e+00,1.549192193956987776e-05,8.351940876668088265e+00
3.312500000000000000e+00,1.415605582976456968e-05,8.406075145823205474e+00
3.337500000000000355e+00,1.292815483932455796e-05,8.460150768522415987e+00
3.362499999999999822e+00,1.180014488099462088e-05,8.514168820512832525e+00
3.387500000000000178e+00,1.076450078109443591e-05,8.568130360305145743e+00
3.412500000000000533e+00,9.814213085824919372e-06,8.622036429062257312e+00
3.437500000000000000e+00,8.942756746854650066e-06,8.675888050509442451e+00
3.462500000000000355e+00,8.144061384916232343e-06,8.729686230880833619e+00
3.487499999999999822e+00,7.412483106338781088e-06,8.783431958888971991e+00
3.512500000000000178e+00,6.742777851611262456e-06,8.837126205723059513e+00
3.537500000000000533e+00,6.130076186519536750e-06,8.890769925072209645e+00
3.562500000000000000e+00,5.569859364620024944e-06,8.944364053172268569e+00
3.587500000000000355e+00,5.057936893163764707e-06,8.997909508871508422e+00
3.612499999999999822e+00,4.590425058457456420e-06,9.051407193725614420e+00
3.637500000000000178e+00,4.163726952319269571e-06,9.104857992100491515e+00
3.662500000000000533e+00,3.774513405378384710e-06,9.158262771303087746e+00
3.687500000000000000e+00,3.419705119239156460e-06,9.211622381721216613e+00
3.712500000000000355e+00,3.096455832183160071e-06,9.264937656983384784e+00
3.737499999999999822e+00,2.802136384820700475e-06,9.318209414132640589e+00
3.762500000000000178e+00,2.534319807574375146e-06,9.371438453810483793e+00
3.787500000000000533e+00,2.290767304353825705e-06,9.424625560452989603e+00
3.812500000000000000e+00,2.069415000246542735e-06,9.477771502501338929e+00
3.837500000000000355e+00,1.868361649688072480e-06,9.530877032614260003e+00
3.862499999999999822e+00,1.685856902130343939e-06,9.583942887898032836e+00
3.887500000000000178e+00,1.520290490321204734e-06,9.636969790135005098e+00
3.912500000000000533e+00,1.370182048887252317e-06,9.689958446025638494e+00
3.937500000000000000e+00,1.234171461642036044e-06,9.742909547432205386e+00
3.962500000000000355e+00,1.111010076633088259e-06,9.795823771625652654e+00
3.987499999999999822e+00,9.995522770134107831e-07,9.848701781542070322e+00
4.012500000000000178e+00,8.987476814874593379e-07,9.901544226037891860e+00
4.037499999999999645e+00,8.076339798707673605e-07,9.954351740145451544e+00
4.062500000000000000e+00,7.253300698824454718e-07,1.000712494533775399e+01
4.087500000000000355e+00,6.510297780307880750e-07,1.005986444978595529e+01
4.112500000000000711e+00,5.839960110699502809e-07,1.011257084862379507e+01
4.137500000000000178e+00,5.235553009113259326e-07,1.016524472420662306e+01
4.162499999999999645e+00,4.690927323024936612e-07,1.021788664637381494e+01
4.187500000000000000e+00,4.200472221830256489e-07,1.027049717270998741e+01
4.212500000000000355e+00,3.759071550350021398e-07,1.032307684880150767e+01
4.237500000000000711e+00,3.362063985947567579e-07,1.037562620849396033e+01
4.262500000000000178e+00,3.005204769590613394e-07,1.042814577414867472e+01
4.287499999999999645e+00,2.684631744607526598e-07,1.048063605689116073e+01
4.312500000000000000e+00,2.396832929177583620e-07,1.053309755686361804e+01
4.337500000000000355e+00,2.138617096076680962e-07,1.058553076346953503e+01
4.362500000000000711e+00,1.907086461869152934e-07,1.063793615561764661e+01
4.387500000000000178e+00,1.699611340960042019e-07,1.069031420196167304e+01
4.412499999999999645e+00,1.513807517932550314e-07,1.074266536113351833e+01
4.437500000000000000e+00,1.347514154874480952e-07,1.079499008197970156e+01
4.462500000000000355e+00,1.198774492692389741e-07,1.084728880378638749e+01
4.487500000000000711e+00,1.065817912169881398e-07,1.089956195650387549e+01
4.512500000000000178e+00,9.470431186678619439e-08,1.095180996096778969e+01
4.537499999999999645e+00,8.410030314877011993e-08,1.100403322911406612e+01
4.562500000000000000e+00,7.463909247541672380e-08,1.105623216419012778e+01
4.587500000000000355e+00,6.620274316576642045e-08,1.110840716096277703e+01
4.612500000000000711e+00,5.868489136208425180e-08,1.116055860592019044e+01
4.637500000000000178e+00,5.198969062266384383e-08,1.121268687747207693e+01
4.662499999999999645e+00,4.603081580352247376e-08,1.126479234614155800e+01
4.687500000000000000e+00,4.073056591910979931e-08,1.131687537475689354e+01
4.712500000000000355e+00,3.601906181059380432e-08,1.136893631863646448e+01
4.737500000000000711e+00,3.183351920293580095e-08,1.142097552576888297e+01
4.762500000000000178e+00,2.811750160587743324e-08,1.147299333699163704e+01
4.787500000000000533e+00,2.482040516372467917e-08,1.152499008616243259e+01
4.812500000000000000e+00,2.189680443805182488e-08,1.157696610032878581e+01
4.837500000000000355e+00,1.930600703458907335e-08,1.162892169989185120e+01
4.862500000000000711e+00,1.701153622374438305e-08,1.168085719876657258e+01
4.887500000000000178e+00,1.498078069925899326e-08,1.173277290453851940e+01
4.912500000000000533e+00,1.318453206024941712e-08,1.178466911861636923e+01
4.937500000000000000e+00,1.159669521283592736e-08,1.183654613638017850e+01
4.962500000000000355e+00,1.019396131522705776e-08,1.188840424732605072e+01
4.987500000000000711e+00,8.955516399610686407e-09,1.194024373520757187e+01
5.012500000000000178e+00,7.862807751244696480e-09,1.199206487817277100e+01
5.037500000000000533e+00,6.899273769403295420e-09,1.204386794889848034e+01
5.062500000000000000e+00,6.050178523667210856e-09,1.209565321472003774e+01
5.087500000000000355e+00,5.302390586756307874e-09,1.214742093775952725e+01
5.112500000000000711e+00,4.644238191762003979e-09,1.219917137504726945e+01
5.137500000000000178e+00,4.065310087112133897e-09,1.225090477864448069e+01
5.162500000000000533e+00,3.556428630103284448e-09,1.230262139575807723e+01
5.187500000000000000e+00,3.109363015992812356e-09,1.235432146885775495e+01
5.212500000000000355e+00,2.716858568825495868e-09,1.240600523578380532e+01
5.237500000000000711e+00,2.372475085920333956e-09,1.245767292985751951e+01
5.262500000000000178e+00,2.070497267582755194e-09,1.250932477998573944e+01
5.287500000000000533e+00,1.805867110846962470e-09,1.256096101076352056e+01
5.312500000000000000e+00,1.574105710527827437e-09,1.261258184257300385e+01
5.337500000000000355e+00,1.371261397772084673e-09,1.266418749168176205e+01
5.362500000000000711e+00,1.193832510592756816e-09,1.271577817033668723e+01
5.387500000000000178e+00,1.038735550297808286e-09,1.276735408685613038e+01
5.412500000000000533e+00,9.032418927863569815e-10,1.281891544571936237e+01
5.437500000000000000e+00,7.849509471502619320e-10,1.287046244765428860e+01
5.462500000000000355e+00,6.817279931258631355e-10,1.292199528972208356e+01
5.487500000000000711e+00,5.917465376558305716e-10,1.297351416539891744e+01
5.512500000000000178e+00,5.133067363050480141e-10,1.302501926465923177e+01
5.537500000000000533e+00,4.450078256533666768e-10,1.307651077405111195e+01
5.562500000000000000e+00,3.855589103345055472e-10,1.312798887677434578e+01
5.587500000000000355e+00,3.338475644444378928e-10,1.317945375275424169e+01
5.612500000000000711e+00,2.888989127266115777e-10,1.323090557871444339e+01
5.637500000000000178e+00,2.498546165103787073e-10,1.328234452824730205e+01
5.662500000000000533e+00,2.159524498718487790e-10,1.333377077188239923e+01
5.687500000000000000e+00,1.865363804551796167e-10,1.338518447715407689e+01
5.712500000000000355e+00,1.610325562863780067e-10,1.343658580866594754e+01
5.737500000000000711e+00,1.389351612397085975e-10,1.348797492815504206e+01
5.762500000000000178e+00,1.197956774144539036e-10,1.353935199455343152e+01
5.787500000000000533e+00,1.032107933442030203e-10,1.359071716404914376e+01
5.812500000000000000e+00,8.888925634157207156e-11,1.364207059014333723e+01
5.837500000000000355e+00,7.650561336684901507e-11,1.369341242371013756e+01
5.862500000000000711e+00,6.581066422173625693e-11,1.374474281305045587e+01
5.887500000000000178e+00,5.656556227698828658e-11,1.379606190394792975e+01
5.912500000000000533e+00,4.859788253714706042e-11,1.384736983972022983e+01
5.937500000000000000e+00,4.172266547877798002e-11,1.389866676127293132e+01
5.962500000000000355e+00,3.579429013046521524e-11,1.394995280714852015e+01
5.987500000000000711e+00,3.070151930419577291e-11,1.400122811357605279e+01


==> anc/numerics/constant/runs/refine3/result.json <==
{
  "configuration": {
    "amax": 6.0,
    "da": 0.0125,
    "dx": 0.0025,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "output": "swing-filter/numerics/constant/runs/refine3"
  },
  "gamma": 1.8121005860009147,
  "stationary_iterations": 22,
  "stationary_iteration_max_error": 1.235470059590682e-14,
  "stationary_survival_per_step": 1.000000486530978,
  "stationary_tail_loss": -4.865309779500393e-07,
  "maximum_row_tail_loss": 2.8596347512177545e-11,
  "minimum_matrix_entry": 2.132627408002463e-12,
  "maximum_overshoot_normalization_error": 7.63647242552068e-07,
  "maximum_lindley_equation_error": 1.9670358220036377e-07,
  "maximum_atom_equation_error": 1.9670358220036377e-07,
  "minimum_fft_coefficient": -6.432839536359328e-15,
  "mean_slope": 0.585555499963879,
  "second_slope_moment": 0.548123386328578,
  "elapsed_seconds": 25.007019962999948,
  "certified_total_error_bound": false,
  "source_sha256": "a25e6cb60f36a6f5ccbef4461c19d91e531b7b880ce01768b4b8741eaeae355b"
}


==> anc/numerics/constant/runs/refine3/stationary.csv <==
slope,stationary_mass,conditional_score
6.250000000000000347e-03,1.144724655749314139e-02,2.490963341333398209e-02
1.875000000000000278e-02,1.168065213464150945e-02,7.419811591310099264e-02
3.125000000000000000e-02,1.189935988448180895e-02,1.228037073442939109e-01
4.375000000000000416e-02,1.210344616412187269e-02,1.707550027928865510e-01
5.625000000000000139e-02,1.229300753235385707e-02,2.180792973677729285e-01
6.875000000000000555e-02,1.246816022561171924e-02,2.648026502074385946e-01
8.125000000000001665e-02,1.262903959146721364e-02,3.109499449950844374e-01
9.375000000000000000e-02,1.277579948220874777e-02,3.565449471911736889e-01
1.062500000000000111e-01,1.290861161114310526e-02,4.016103581789053356e-01
1.187499999999999944e-01,1.302766487435962767e-02,4.461678665055909265e-01
1.312500000000000056e-01,1.313316464076537751e-02,4.902381963912083029e-01
1.437500000000000167e-01,1.322533201326773003e-02,5.338411536645386590e-01
1.562500000000000000e-01,1.330440306402709549e-02,5.769956692771112117e-01
1.687500000000000111e-01,1.337062804674180039e-02,6.197198405357462470e-01
1.812500000000000222e-01,1.342427058894337354e-02,6.620309701856104123e-01
1.937500000000000056e-01,1.346560686730148212e-02,7.039456034674931306e-01
2.062500000000000167e-01,1.349492476890979016e-02,7.454795632652897464e-01
2.187500000000000000e-01,1.351252304154162281e-02,7.866479834525054171e-01
2.312500000000000111e-01,1.351871043580284495e-02,8.274653405398739725e-01
2.437500000000000222e-01,1.351380484207920923e-02,8.679454837199311878e-01
2.562499999999999778e-01,1.349813242513898080e-02,9.081016633984921871e-01
2.687500000000000444e-01,1.347202675915677543e-02,9.479465582975402649e-01
2.812500000000000000e-01,1.343582796587950400e-02,9.874923012088928642e-01
2.937500000000000666e-01,1.338988185855111319e-02,1.026750503473209619e+00
3.062500000000000222e-01,1.333453909414025924e-02,1.065732278254451826e+00
3.187499999999999778e-01,1.327015433628504076e-02,1.104448262675700843e+00
3.312500000000000444e-01,1.319708543129808655e-02,1.142908638878271876e+00
3.437500000000000000e-01,1.311569259943206125e-02,1.181123154062483138e+00
3.562500000000000666e-01,1.302633764348546004e-02,1.219101139564864766e+00
3.687500000000000222e-01,1.292938317672662034e-02,1.256851529023502057e+00
3.812499999999999778e-01,1.282519187194401666e-02,1.294382875680053058e+00
3.937500000000000444e-01,1.271412573333865342e-02,1.331703368864268988e+00
4.062500000000000000e-01,1.259654539280600193e-02,1.368820849704097897e+00
4.187500000000000666e-01,1.247280943202189185e-02,1.405742826101993970e+00
4.312500000000000222e-01,1.234327373161933292e-02,1.442476487015731834e+00
4.437499999999999778e-01,1.220829084857523797e-02,1.479028716079792805e+00
4.562500000000000444e-01,1.206820942281599911e-02,1.515406104601395354e+00
4.687500000000000000e-01,1.192337361387435339e-02,1.551614963963227067e+00
4.812500000000000666e-01,1.177412256832359276e-02,1.587661337463152300e+00
4.937500000000000222e-01,1.162078991855207064e-02,1.623551011619551065e+00
5.062500000000000888e-01,1.146370331331800566e-02,1.659289526969165207e+00
5.187500000000000444e-01,1.130318398039176220e-02,1.694882188382986765e+00
5.312500000000000000e-01,1.113954632144524212e-02,1.730334074924246401e+00
5.437499999999999556e-01,1.097309753926632887e-02,1.765650049271187960e+00
5.562500000000000222e-01,1.080413729720598910e-02,1.800834766726130631e+00
5.687500000000000888e-01,1.063295741067514510e-02,1.835892683831122918e+00
5.812500000000000444e-01,1.045984157041377274e-02,1.870828066609349527e+00
5.937500000000000000e-01,1.028506509710876322e-02,1.905644998450505723e+00
6.062500000000000666e-01,1.010889472688749485e-02,1.940347387657179734e+00
6.187500000000000222e-01,9.931588427077647427e-03,1.974938974668644320e+00
6.312500000000000888e-01,9.753395241568567006e-03,2.009423338977328832e+00
6.437500000000000444e-01,9.574555165014035640e-03,2.043803905752513028e+00
6.562500000000000000e-01,9.395299045060097332e-03,2.078083952185111993e+00
6.687500000000000666e-01,9.215848511676456856e-03,2.112266613566539775e+00
6.812500000000000222e-01,9.036415932675623264e-03,2.146354889114068243e+00
6.937500000000000888e-01,8.857204394378950102e-03,2.180351647554260364e+00
7.062500000000000444e-01,8.678407706389801649e-03,2.214259632475863437e+00
7.187500000000000000e-01,8.500210429396713729e-03,2.248081467462452299e+00
7.312500000000000666e-01,8.322787924841382190e-03,2.281819661014825584e+00
7.437500000000000222e-01,8.146306425333487908e-03,2.315476611272877960e+00
7.562500000000000888e-01,7.970923124627347922e-03,2.349054610545664445e+00
7.687500000000000444e-01,7.796786285953574182e-03,2.382555849658333003e+00
7.812500000000000000e-01,7.624035367526557291e-03,2.415982422124045126e+00
7.937500000000000666e-01,7.452801164027147984e-03,2.449336328148498332e+00
8.062500000000000222e-01,7.283205962822453770e-03,2.482619478474514807e+00
8.187500000000000888e-01,7.115363713773340329e-03,2.515833698073504987e+00
8.312500000000000444e-01,6.949380211419663687e-03,2.548980729690487390e+00
8.437500000000000000e-01,6.785353288351224019e-03,2.582062237248936132e+00
8.562500000000000666e-01,6.623373018675813607e-03,2.615079809121466869e+00
8.687500000000000222e-01,6.463521930385414394e-03,2.648034961271976684e+00
8.812500000000000888e-01,6.305875225563206850e-03,2.680929140274753930e+00
8.937500000000000444e-01,6.150501007346355353e-03,2.713763726215622007e+00
9.062500000000000000e-01,5.997460512608662579e-03,2.746540035480057984e+00
9.187500000000000666e-01,5.846808349347135635e-03,2.779259323432919260e+00
9.312500000000000222e-01,5.698592737826334471e-03,2.811922786994423440e+00
9.437500000000000888e-01,5.552855754532880390e-03,2.844531567116309834e+00
9.562500000000000444e-01,5.409633578060840144e-03,2.877086751162410749e+00
9.687500000000000000e-01,5.268956736094330441e-03,2.909589375197660921e+00
9.812500000000000666e-01,5.130850352668304450e-03,2.942040426188812674e+00
9.937500000000000222e-01,4.995334394951349115e-03,2.974440844120714633e+00
1.006250000000000089e+00,4.862423918882142516e-03,3.006791524031435792e+00
1.018750000000000044e+00,4.732129312894932036e-03,3.039093317969304042e+00
1.031250000000000000e+00,4.604456539252749919e-03,3.071347036875081482e+00
1.043750000000000178e+00,4.479407372263309942e-03,3.103553452392041834e+00
1.056249999999999911e+00,4.356979632955826180e-03,3.135713298607019972e+00
1.068750000000000089e+00,4.237167419702344076e-03,3.167827273724657555e+00
1.081250000000000044e+00,4.119961334283762239e-03,3.199896041677813940e+00
1.093750000000000000e+00,4.005348703105833692e-03,3.231920233676427223e+00
1.106250000000000178e+00,3.893313793098742304e-03,3.263900449697097805e+00
1.118749999999999911e+00,3.783838022058564048e-03,3.295837259915762818e+00
1.131250000000000089e+00,3.676900163107747668e-03,3.327731206085402516e+00
1.143750000000000044e+00,3.572476543066584534e-03,3.359582802861138084e+00
1.156250000000000000e+00,3.470541234488765808e-03,3.391392539074447932e+00
1.168750000000000178e+00,3.371066241243183235e-03,3.423160878958345865e+00
1.181249999999999911e+00,3.274021677465170123e-03,3.454888263325604392e+00
1.193750000000000089e+00,3.179375939785859286e-03,3.486575110701477520e+00
1.206250000000000266e+00,3.087095872784813375e-03,3.518221818412656798e+00
1.218750000000000000e+00,2.997146927590346559e-03,3.549828763634248929e+00
1.231250000000000178e+00,2.909493313614476377e-03,3.581396304395948249e+00
1.243749999999999911e+00,2.824098143484998335e-03,3.612924780549223058e+00
1.256250000000000089e+00,2.740923571084215651e-03,3.644414514696665108e+00
1.268750000000000266e+00,2.659930922894853875e-03,3.675865813085063660e+00
1.281250000000000000e+00,2.581080822601096968e-03,3.707278966463352532e+00
1.293750000000000178e+00,2.504333309099342989e-03,3.738654250906729537e+00
1.306249999999999911e+00,2.429647948019514943e-03,3.769991928608196208e+00
1.318750000000000089e+00,2.356983936858941114e-03,3.801292248638634241e+00
1.331250000000000266e+00,2.286300203869815351e-03,3.832555447676550653e+00
1.343750000000000000e+00,2.217555500871028207e-03,3.863781750708547680e+00
1.356250000000000178e+00,2.150708490102932937e-03,3.894971371701481999e+00
1.368749999999999911e+00,2.085717825328640886e-03,3.926124514247598007e+00
1.381250000000000089e+00,2.022542227328196201e-03,3.957241372183079697e+00
1.393750000000000266e+00,1.961140553997929234e-03,3.988322130181498615e+00
1.406250000000000000e+00,1.901471865196999829e-03,4.019366964322628633e+00
1.418750000000000178e+00,1.843495482578277585e-03,4.050376042637698681e+00
1.431249999999999911e+00,1.787171044584472991e-03,4.081349525631870812e+00
1.443750000000000089e+00,1.732458556770362108e-03,4.112287566784696757e+00
1.456250000000000266e+00,1.679318437713886144e-03,4.143190313029316840e+00
1.468750000000000000e+00,1.627711560641172161e-03,4.174057905211228103e+00
1.481250000000000178e+00,1.577599291039174373e-03,4.204890478527238962e+00
1.493749999999999911e+00,1.528943520373582171e-03,4.235688162945385749e+00
1.506250000000000089e+00,1.481706696171732843e-03,4.266451083606325412e+00
1.518750000000000266e+00,1.435851848630686047e-03,4.297179361207091652e+00
1.531250000000000000e+00,1.391342613918023028e-03,4.327873112367576880e+00
1.543750000000000178e+00,1.348143254433312307e-03,4.358532449980537571e+00
1.556249999999999911e+00,1.306218676086659796e-03,4.389157483545561789e+00
1.568750000000000089e+00,1.265534442888046349e-03,4.419748319487668553e+00
1.581250000000000266e+00,1.226056788942417580e-03,4.450305061460986700e+00
1.593750000000000000e+00,1.187752628063170300e-03,4.480827810638118081e+00
1.606250000000000178e+00,1.150589561124524705e-03,4.511316665985614094e+00
1.618749999999999911e+00,1.114535881366125747e-03,4.541771724526111775e+00
1.631250000000000089e+00,1.079560577717112455e-03,4.572193081587569097e+00
1.643750000000000266e+00,1.045633336367241375e-03,4.602580831040081755e+00
1.656250000000000000e+00,1.012724540695543246e-03,4.632935065520674911e+00
1.668750000000000178e+00,9.808052696470017338e-04,4.663255876646578812e+00
1.681249999999999911e+00,9.498472947389606427e-04,4.693543355217286717e+00
1.693750000000000089e+00,9.198230758241196124e-04,4.723797591405924479e+00
1.706250000000000266e+00,8.907057556429018655e-04,4.754018674940215128e+00
1.718750000000000000e+00,8.624691533824631285e-04,4.784206695273453214e+00
1.731250000000000178e+00,8.350877572799275499e-04,4.814361741745868173e+00
1.743749999999999911e+00,8.085367163687603173e-04,4.844483903736694685e+00
1.756250000000000089e+00,7.827918314888270305e-04,4.874573270807292857e+00
1.768750000000000266e+00,7.578295456294993843e-04,4.904629932835682382e+00
1.781250000000000000e+00,7.336269336949453879e-04,4.934653980142748253e+00
1.793750000000000178e+00,7.101616917540409368e-04,4.964645503610503496e+00
1.806249999999999911e+00,6.874121258514779859e-04,4.994604594792602548e+00
1.818750000000000089e+00,6.653571404884352225e-04,5.024531346017532485e+00
1.831250000000000266e+00,6.439762267382436204e-04,5.054425850484602023e+00
1.843750000000000000e+00,6.232494501661996547e-04,5.084288202353146602e+00
1.856250000000000178e+00,6.031574385278317763e-04,5.114118496825096116e+00
1.868749999999999911e+00,5.836813693358469104e-04,5.143916830221242797e+00
1.881250000000000089e+00,5.648029573009065050e-04,5.173683300051393985e+00
1.893750000000000266e+00,5.465044417593893341e-04,5.203418005078708219e+00
1.906250000000000000e+00,5.287685740321698778e-04,5.233121045378356762e+00
1.918750000000000178e+00,5.115786048259789599e-04,5.262792522390837391e+00
1.931249999999999911e+00,4.949182716868421933e-04,5.292432538970093248e+00
1.943750000000000089e+00,4.787717864924894763e-04,5.322041199426644553e+00
1.956250000000000266e+00,4.631238230914533566e-04,5.351618609565963247e+00
1.968750000000000000e+00,4.479595050097505957e-04,5.381164876722282386e+00
1.981250000000000178e+00,4.332643933805900831e-04,5.410680109788017944e+00
1.993749999999999911e+00,4.190244749298994357e-04,5.440164419238967319e+00
2.006250000000000089e+00,4.052261502394346212e-04,5.469617917155543907e+00
2.018749999999999822e+00,3.918562221506735046e-04,5.499040717240123222e+00
2.031250000000000000e+00,3.789018843666571183e-04,5.528432934830704859e+00
2.043750000000000178e+00,3.663507102900795615e-04,5.557794686911120330e+00
2.056250000000000355e+00,3.541906420837067282e-04,5.587126092117784992e+00
2.068750000000000089e+00,3.424099799291821858e-04,5.616427270743342248e+00
2.081249999999999822e+00,3.309973715875402268e-04,5.645698344737181351e+00
2.093750000000000000e+00,3.199418020960706792e-04,5.674939437703059752e+00
2.106250000000000178e+00,3.092325838203658544e-04,5.704150674893993411e+00
2.118750000000000355e+00,2.988593466771002276e-04,5.733332183204407073e+00
2.131250000000000089e+00,2.888120286264783025e-04,5.762484091159851829e+00
2.143749999999999822e+00,2.790808664167166559e-04,5.791606528904338802e+00
2.156250000000000000e+00,2.696563865687301052e-04,5.820699628185341368e+00
2.168750000000000178e+00,2.605293966076432238e-04,5.849763522336722588e+00
2.181250000000000355e+00,2.516909765307054174e-04,5.878798346259578977e+00
2.193750000000000089e+00,2.431324705392370932e-04,5.907804236401170250e+00
2.206249999999999822e+00,2.348454789906060682e-04,5.936781330732102901e+00
2.218750000000000000e+00,2.268218505703650247e-04,5.965729768721690363e+00
2.231250000000000178e+00,2.190536747359385947e-04,5.994649691311765061e+00
2.243750000000000355e+00,2.115332743722020100e-04,6.023541240889015214e+00
2.256250000000000089e+00,2.042531986389957118e-04,6.052404561255817939e+00
2.268749999999999822e+00,1.972062160762177996e-04,6.081239797599792496e+00
2.281250000000000000e+00,1.903853079398978930e-04,6.110047096462150051e+00
2.293750000000000178e+00,1.837836616638441019e-04,6.138826605704791106e+00
2.306250000000000355e+00,1.773946646216345720e-04,6.167578474476400174e+00
2.318750000000000089e+00,1.712118980372942924e-04,6.196302853177587444e+00
2.331249999999999822e+00,1.652291311024380147e-04,6.224999893425049002e+00
2.343750000000000000e+00,1.594403152565977417e-04,6.253669748014846874e+00
2.356250000000000178e+00,1.538395787094985778e-04,6.282312570885053127e+00
2.368750000000000355e+00,1.484212210782330933e-04,6.310928517077602606e+00
2.381250000000000089e+00,1.431797082385093220e-04,6.339517742699541714e+00
2.393750000000000266e+00,1.381096673296059645e-04,6.368080404883708745e+00
2.406250000000000000e+00,1.332058819124932656e-04,6.396616661748897315e+00
2.418750000000000178e+00,1.284632873141537711e-04,6.425126672359626312e+00
2.431250000000000355e+00,1.238769660896338061e-04,6.453610596685502188e+00
2.443750000000000089e+00,1.194421436524355137e-04,6.482068595560221524e+00
2.456250000000000266e+00,1.151541840570142474e-04,6.510500830640350678e+00
2.468750000000000000e+00,1.110085858787811637e-04,6.538907464363882482e+00
2.481250000000000178e+00,1.070009782770911289e-04,6.567288659908637527e+00
2.493750000000000355e+00,1.031271171603396206e-04,6.595644581150436281e+00
2.506250000000000089e+00,9.938288147330740961e-05,6.623975392621425762e+00
2.518750000000000266e+00,9.576426960822569156e-05,6.652281259468112218e+00
2.531250000000000000e+00,9.226739594423483983e-05,6.680562347409648716e+00
2.543750000000000178e+00,8.888848747490414538e-05,6.708818822696009043e+00
2.556250000000000355e+00,8.562388056898683072e-05,6.737050852066438722e+00
2.568750000000000089e+00,8.247001781392122454e-05,6.765258602707772795e+00
2.581250000000000266e+00,7.942344497757635347e-05,6.793442242213277638e+00
2.593750000000000000e+00,7.648080803968327322e-05,6.821601938541394183e+00
2.606250000000000178e+00,7.363885034994658728e-05,6.849737859974903031e+00
2.618750000000000355e+00,7.089440985174731041e-05,6.877850175080403972e+00
2.631250000000000089e+00,6.824441640930671376e-05,6.905939052667878997e+00
2.643750000000000266e+00,6.568588918544817777e-05,6.934004661750837961e+00
2.656250000000000000e+00,6.321593415640499149e-05,6.962047171506765331e+00
2.668750000000000178e+00,6.083174163724186094e-05,6.990066751237796083e+00
2.681250000000000355e+00,5.853058393305634466e-05,7.018063570332151002e+00
2.693750000000000089e+00,5.630981305294846631e-05,7.046037798225581739e+00
2.706250000000000266e+00,5.416685844529319248e-05,7.073989604363784878e+00
2.718750000000000000e+00,5.209922489397265005e-05,7.101919158164777812e+00
2.731250000000000178e+00,5.010449036440273586e-05,7.129826628982309344e+00
2.743750000000000355e+00,4.818030402613419981e-05,7.157712186069232096e+00
2.756250000000000089e+00,4.632438423156435002e-05,7.185575998542041987e+00
2.768750000000000266e+00,4.453451662417115444e-05,7.213418235345549157e+00
2.781250000000000000e+00,4.280855228390062663e-05,7.241239065218155524e+00
2.793750000000000178e+00,4.114440590182040605e-05,7.269038656657983211e+00
2.806250000000000355e+00,3.954005403701165209e-05,7.296817177889456829e+00
2.818750000000000089e+00,3.799353340832990300e-05,7.324574796830352952e+00
2.831250000000000266e+00,3.650293924214592916e-05,7.352311681059914505e+00
2.843750000000000000e+00,3.506642364813360212e-05,7.380027997787079741e+00
2.856250000000000178e+00,3.368219406122498248e-05,7.407723913819815209e+00
2.868750000000000355e+00,3.234851174427142556e-05,7.435399595534891048e+00
2.881250000000000089e+00,3.106369025654697217e-05,7.463055208848339284e+00
2.893750000000000266e+00,2.982609406192651019e-05,7.490690919186674179e+00
2.906250000000000000e+00,2.863413709450553815e-05,7.518306891458811592e+00
2.918750000000000178e+00,2.748628142842477148e-05,7.545903290028487476e+00
2.931250000000000355e+00,2.638103592233713351e-05,7.573480278687674705e+00
2.943750000000000089e+00,2.531695494167184615e-05,7.601038020630397796e+00
2.956250000000000266e+00,2.429263711254295329e-05,7.628576678427583246e+00
2.968750000000000000e+00,2.330672409006832752e-05,7.656096414002211858e+00
2.981250000000000178e+00,2.235789935157085588e-05,7.683597388605646117e+00
2.993750000000000355e+00,2.144488708066024355e-05,7.711079762794242676e+00
3.006250000000000089e+00,2.056645099334765021e-05,7.738543696406914307e+00
3.018750000000000266e+00,1.972139327351742980e-05,7.765989348543437032e+00
3.031250000000000000e+00,1.890855347667858087e-05,7.793416877543199561e+00
3.043750000000000178e+00,1.812680750712397179e-05,7.820826440965053195e+00
3.056250000000000355e+00,1.737506659530366887e-05,7.848218195567487676e+00
3.068750000000000089e+00,1.665227630532563390e-05,7.875592297289742305e+00
3.081250000000000266e+00,1.595741556961620115e-05,7.902948901233532553e+00
3.093750000000000000e+00,1.528949576417750527e-05,7.930288161645465905e+00
3.106250000000000178e+00,1.464755978011647842e-05,7.957610231900300590e+00
3.118750000000000355e+00,1.403068112584465470e-05,7.984915264484497399e+00
3.131250000000000089e+00,1.343796308141577135e-05,8.012203410981006968e+00
3.143750000000000266e+00,1.286853782727199733e-05,8.039474822054270220e+00
3.156250000000000000e+00,1.232156562734947207e-05,8.066729647435971984e+00
3.168750000000000178e+00,1.179623404795787247e-05,8.093968035911800030e+00
3.181250000000000355e+00,1.129175712300507080e-05,8.121190135308316016e+00
3.193750000000000089e+00,1.080737463978781865e-05,8.148396092480931330e+00
3.206250000000000266e+00,1.034235137492907685e-05,8.175586053302231093e+00
3.218750000000000000e+00,9.895976354738908535e-06,8.202760162651081544e+00
3.231250000000000178e+00,9.467562176384250363e-06,8.229918564402293413e+00
3.243750000000000355e+00,9.056444303352749944e-06,8.257061401416963875e+00
3.256250000000000089e+00,8.661980378635814276e-06,8.284188815533251926e+00
3.268750000000000266e+00,8.283549622779168861e-06,8.311300947557962004e+00
3.281250000000000000e+00,7.920552116389555926e-06,8.338397937258633874e+00
3.293750000000000178e+00,7.572408265857606812e-06,8.365479923356083702e+00
3.306250000000000355e+00,7.238558125327199578e-06,8.392547043517676997e+00
3.318750000000000089e+00,6.918460853315370798e-06,8.419599434351084710e+00
3.331250000000000266e+00,6.611594121834946316e-06,8.446637231398501200e+00
3.343750000000000000e+00,6.317453550040094656e-06,8.473660569131652665e+00
3.356250000000000178e+00,6.035552189441289306e-06,8.500669580946961901e+00
3.368750000000000355e+00,5.765419927792110344e-06,8.527664399161491104e+00
3.381250000000000089e+00,5.506603072454390039e-06,8.554645155009300339e+00
3.393750000000000266e+00,5.258663747923820759e-06,8.581611978638353122e+00
3.406250000000000000e+00,5.021179460749854466e-06,8.608564999107677806e+00
3.418750000000000178e+00,4.793742615721485353e-06,8.635504344385315889e+00
3.431250000000000355e+00,4.575960039668043335e-06,8.662430141346451506e+00
3.443750000000000089e+00,4.367452542793093160e-06,8.689342515772196407e+00
3.456250000000000266e+00,4.167854464204411426e-06,8.716241592348616507e+00
3.468750000000000000e+00,3.976813258293276058e-06,8.743127494666305566e+00
3.481250000000000178e+00,3.793989058755978942e-06,8.770000345220342552e+00
3.493750000000000355e+00,3.619054312747786172e-06,8.796860265410554547e+00
3.506250000000000089e+00,3.451693324159996742e-06,8.823707375542324982e+00
3.518750000000000266e+00,3.291601943170849425e-06,8.850541794827659459e+00
3.531250000000000000e+00,3.138487132693844511e-06,8.877363641386674331e+00
3.543750000000000178e+00,2.992066624444421843e-06,8.904173032249264708e+00
3.556250000000000355e+00,2.852068611697021227e-06,8.930970083357458122e+00
3.568750000000000089e+00,2.718231324593249800e-06,8.957754909567785973e+00
3.581250000000000266e+00,2.590302751780835973e-06,8.984527624654081279e+00
3.593750000000000000e+00,2.468040321247082015e-06,9.011288341310592642e+00
3.606250000000000178e+00,2.351210549604391546e-06,9.038037171155327343e+00
3.618750000000000355e+00,2.239588781546305312e-06,9.064774224733936236e+00
3.631250000000000089e+00,2.132958836196213405e-06,9.091499611523419233e+00
3.643750000000000266e+00,2.031112787964485321e-06,9.118213439936505793e+00
3.656250000000000000e+00,1.933850623732073165e-06,9.144915817326134899e+00
3.668750000000000178e+00,1.840980014667631114e-06,9.171606849990034505e+00
3.681250000000000355e+00,1.752316036228599665e-06,9.198286643175922705e+00
3.693750000000000089e+00,1.667680909140110503e-06,9.224955301086438908e+00
3.706250000000000266e+00,1.586903753890177375e-06,9.251612926884755339e+00
3.718750000000000000e+00,1.509820364129364483e-06,9.278259622699948750e+00
3.731250000000000178e+00,1.436272952382683818e-06,9.304895489633121741e+00
3.743750000000000355e+00,1.366109929809440198e-06,9.331520627763030262e+00
3.756250000000000089e+00,1.299185709384383896e-06,9.358135136152471389e+00
3.768750000000000266e+00,1.235360450119505083e-06,9.384739112854553866e+00
3.781250000000000000e+00,1.174499896716718181e-06,9.411332654919160490e+00
3.793750000000000178e+00,1.116475132776919185e-06,9.437915858399659186e+00
3.806250000000000355e+00,1.061162448907752974e-06,9.464488818359615863e+00
3.818750000000000089e+00,1.008443086553924786e-06,9.491051628879693780e+00
3.831250000000000266e+00,9.582031058768742665e-07,9.517604383064828255e+00
3.843750000000000000e+00,9.103331921070538584e-07,9.544147173051181099e+00
3.856250000000000178e+00,8.647284791732159378e-07,9.570680090013677699e+00
3.868750000000000355e+00,8.212884124719394159e-07,9.597203224173155078e+00
3.881250000000000089e+00,7.799165515511732797e-07,9.623716664803945164e+00
3.893750000000000266e+00,7.405204307607078369e-07,9.650220500241365684e+00
3.906250000000000000e+00,7.030114437612310375e-07,9.676714817889511266e+00
3.918750000000000178e+00,6.673046360517791591e-07,9.703199704228818945e+00
3.931250000000000355e+00,6.333186200923136006e-07,9.729675244823937419e+00
3.943750000000000089e+00,6.009754180249430299e-07,9.756141524331532366e+00
3.956250000000000266e+00,5.702003179183143124e-07,9.782598626508313799e+00
3.968750000000000000e+00,5.409217863202209340e-07,9.809046634218827165e+00
3.981250000000000178e+00,5.130713028374394381e-07,9.835485629443581956e+00
3.993750000000000355e+00,4.865832836002563082e-07,9.861915693287073736e+00
4.006249999999999645e+00,4.613949306528812109e-07,9.888336905985852354e+00
4.018750000000000711e+00,4.374461506880621212e-07,9.914749346916597261e+00
4.031250000000000000e+00,4.146794334950513304e-07,9.941153094604359808e+00
4.043750000000000178e+00,3.930397539796460484e-07,9.967548226730556848e+00
4.056250000000000355e+00,3.724744821184344814e-07,9.993934820141284092e+00
4.068749999999999645e+00,3.529332676016593778e-07,1.002031295085540208e+01
4.081250000000000711e+00,3.343679735849056329e-07,1.004668269407277492e+01
4.093750000000000000e+00,3.167325789340194052e-07,1.007304412418236161e+01
4.106250000000000178e+00,2.999830658242589489e-07,1.009939731477055069e+01
4.118750000000000355e+00,2.840773924371600064e-07,1.012574233862912365e+01
4.131249999999999645e+00,2.689753667365267416e-07,1.015207926776363934e+01
4.143750000000000711e+00,2.546385911010017769e-07,1.017840817340142401e+01
4.156250000000000000e+00,2.410303772050378504e-07,1.020472912599973725e+01
4.168750000000000178e+00,2.281156968055974835e-07,1.023104219525392367e+01
4.181250000000000355e+00,2.158610910239746743e-07,1.025734745010543492e+01
4.193749999999999645e+00,2.042346096017865083e-07,1.028364495874991391e+01
4.206250000000000711e+00,1.932057592149545047e-07,1.030993478864529678e+01
4.218750000000000000e+00,1.827454328482834507e-07,1.033621700651967856e+01
4.231250000000000178e+00,1.728258522056806772e-07,1.036249167837928375e+01
4.243750000000000355e+00,1.634205200293544005e-07,1.038875886951652738e+01
4.256249999999999645e+00,1.545041390425397346e-07,1.041501864451775639e+01
4.268750000000000711e+00,1.460526056302200818e-07,1.044127106727107801e+01
4.281250000000000000e+00,1.380429119828714180e-07,1.046751620097433211e+01
4.293750000000000178e+00,1.304531425545012474e-07,1.049375410814258203e+01
4.306250000000000355e+00,1.232623817270114371e-07,1.051998485061603361e+01
4.318749999999999645e+00,1.164507056771108095e-07,1.054620848956753676e+01
4.331250000000000711e+00,1.099991278440725161e-07,1.057242508551023974e+01
4.343750000000000000e+00,1.038895568770020482e-07,1.059863469830517246e+01
4.356250000000000178e+00,9.810475544503810049e-08,1.062483738716861481e+01
4.368750000000000355e+00,9.262830083940015173e-08,1.065103321067967101e+01
4.381249999999999645e+00,8.744456454582238636e-08,1.067722222678750121e+01
4.393750000000000711e+00,8.253865606311334305e-08,1.070340449281880524e+01
4.406250000000000000e+00,7.789639972608917878e-08,1.072958006548483567e+01
4.418750000000000178e+00,7.350431142602739443e-08,1.075574900088884078e+01
4.431250000000000355e+00,6.934954980587953465e-08,1.078191135453305805e+01
4.443749999999999645e+00,6.541989188107325702e-08,1.080806718132577515e+01
4.456250000000000711e+00,6.170372713962902393e-08,1.083421653558841058e+01
4.468750000000000000e+00,5.818999378461489219e-08,1.086035947106237742e+01
4.481250000000000178e+00,5.486818029478694394e-08,1.088649604091600942e+01
4.493750000000000355e+00,5.172828791500720946e-08,1.091262629775135196e+01
4.506249999999999645e+00,4.876081650176545332e-08,1.093875029361088558e+01
4.518750000000000711e+00,4.595672842374595851e-08,1.096486807998424595e+01
4.531250000000000000e+00,4.330743725953713755e-08,1.099097970781477329e+01
4.543750000000000178e+00,4.080479022941115749e-08,1.101708522750615238e+01
4.556250000000000355e+00,3.844103003475269928e-08,1.104318468892878791e+01
4.568749999999999645e+00,3.620879853428133628e-08,1.106927814142620647e+01
4.581250000000000711e+00,3.410109940396347629e-08,1.109536563382151542e+01
4.593750000000000000e+00,3.211130134723972287e-08,1.112144721442358453e+01
4.606250000000000178e+00,3.023309022163854432e-08,1.114752293103321890e+01
4.618750000000000355e+00,2.846048897688340392e-08,1.117359283094941524e+01
4.631249999999999645e+00,2.678781698022609124e-08,1.119965696097525232e+01
4.643750000000000711e+00,2.520968238218831334e-08,1.122571536742410814e+01
4.656250000000000000e+00,2.372097771366266357e-08,1.125176809612540652e+01
4.668750000000000178e+00,2.231684803226438008e-08,1.127781519243053765e+01
4.681250000000000355e+00,2.099269787155398278e-08,1.130385670121873432e+01
4.693749999999999645e+00,1.974416091217063061e-08,1.132989266690267449e+01
4.706250000000000711e+00,1.856710303429445143e-08,1.135592313343424564e+01
4.718750000000000000e+00,1.745760961727346797e-08,1.138194814431007096e+01
4.731250000000000178e+00,1.641195326730937054e-08,1.140796774257711377e+01
4.743750000000000355e+00,1.542662277416401144e-08,1.143398197083802259e+01
4.756249999999999645e+00,1.449828085949757154e-08,1.145999087125666271e+01
4.768750000000000711e+00,1.362376151843597668e-08,1.148599448556338487e+01
4.781250000000000000e+00,1.280007763678977796e-08,1.151199285506023884e+01
4.793750000000001066e+00,1.202439004227774465e-08,1.153798602062627765e+01
4.806250000000000355e+00,1.129402017961432065e-08,1.156397402272263797e+01
4.818749999999999645e+00,1.060642304684305941e-08,1.158995690139761869e+01
4.831250000000000711e+00,9.959193086855208750e-09,1.161593469629171693e+01
4.843750000000000000e+00,9.350062428041549542e-09,1.164190744664248456e+01
4.856250000000001066e+00,8.776867236435840679e-09,1.166787519128959261e+01
4.868750000000000355e+00,8.237579445666883671e-09,1.169383796867948178e+01
4.881249999999999645e+00,7.730266526290097097e-09,1.171979581687021010e+01
4.893750000000000711e+00,7.253107184172075919e-09,1.174574877353615676e+01
4.906250000000000000e+00,6.804384320142074723e-09,1.177169687597260683e+01
4.918750000000001066e+00,6.382460930262791671e-09,1.179764016110039293e+01
4.931250000000000355e+00,5.985802693137176708e-09,1.182357866547040537e+01
4.943749999999999645e+00,5.612954152227927247e-09,1.184951242526807036e+01
4.956250000000000711e+00,5.262538960086805808e-09,1.187544147631770031e+01
4.968750000000000000e+00,4.933261461757611431e-09,1.190136585408688497e+01
4.981250000000001066e+00,4.623887610189139135e-09,1.192728559369083996e+01
4.993750000000000355e+00,4.333268867775071096e-09,1.195320072989651194e+01
5.006249999999999645e+00,4.060302523175884468e-09,1.197911129712688094e+01
5.018750000000000711e+00,3.803961069755244054e-09,1.200501732946502287e+01
5.031250000000000000e+00,3.563267607036386962e-09,1.203091886065824134e+01
5.043750000000001066e+00,3.337305639596723750e-09,1.205681592412200054e+01
5.056250000000000355e+00,3.125196464627366500e-09,1.208270855294397350e+01
5.068749999999999645e+00,2.926132692914194000e-09,1.210859677988788974e+01
5.081250000000000711e+00,2.739337324813041619e-09,1.213448063739749649e+01
5.093750000000000000e+00,2.564075969950404461e-09,1.216036015760021449e+01
5.106250000000001066e+00,2.399671976291809674e-09,1.218623537231107790e+01
5.118750000000000355e+00,2.245468030897583003e-09,1.221210631303631011e+01
5.131249999999999645e+00,2.100856658142468877e-09,1.223797301097702395e+01
5.143750000000000711e+00,1.965265201605258437e-09,1.226383549703285780e+01
5.156250000000000000e+00,1.838146743031829593e-09,1.228969380180554261e+01
5.168750000000001066e+00,1.718991804149449625e-09,1.231554795560238524e+01
5.181250000000000355e+00,1.607320276546966373e-09,1.234139798843974134e+01
5.193749999999999645e+00,1.502675067821647966e-09,1.236724393004647737e+01
5.206250000000000711e+00,1.404631930486451738e-09,1.239308580986735464e+01
5.218750000000000000e+00,1.312788316300247493e-09,1.241892365706624801e+01
5.231250000000001066e+00,1.226764262599373472e-09,1.244475750052961338e+01
5.243750000000000355e+00,1.146206191826230228e-09,1.247058736886958030e+01
5.256249999999999645e+00,1.070774783207449703e-09,1.249641329042726312e+01
5.268750000000000711e+00,1.000157304022094958e-09,1.252223529327581275e+01
5.281250000000000000e+00,9.340554820705932412e-10,1.254805340522366208e+01
5.293750000000001066e+00,8.721924246968116410e-10,1.257386765381747118e+01
5.306250000000000355e+00,8.143032367198725935e-10,1.259967806634526966e+01
5.318749999999999645e+00,7.601410022078639948e-10,1.262548466983937523e+01
5.331250000000000711e+00,7.094745802297080184e-10,1.265128749107939399e+01
5.343750000000000000e+00,6.620842251636737681e-10,1.267708655659511763e+01
5.356250000000001066e+00,6.177677934046974316e-10,1.270288189266936385e+01
5.368750000000000355e+00,5.763308062403618598e-10,1.272867352534091623e+01
5.381249999999999645e+00,5.375906032987700060e-10,1.275446148040720651e+01
5.393750000000000711e+00,5.013813296386100735e-10,1.278024578342714435e+01
5.406250000000000000e+00,4.675370637645775025e-10,1.280602645972382803e+01
5.418750000000001066e+00,4.359134044010910102e-10,1.283180353438724453e+01
5.431250000000000355e+00,4.063671993694456997e-10,1.285757703227687898e+01
5.443749999999999645e+00,3.787661110599546826e-10,1.288334697802440587e+01
5.456250000000000711e+00,3.529856267424907426e-10,1.290911339603624342e+01
5.468750000000000000e+00,3.289119224218723126e-10,1.293487631049604403e+01
5.481250000000001066e+00,3.064319439098732759e-10,1.296063574536732155e+01
5.493750000000000355e+00,2.854464730472832013e-10,1.298639172439580491e+01
5.506249999999999645e+00,2.658584809650054477e-10,1.301214427111203342e+01
5.518750000000000711e+00,2.475763098878118091e-10,1.303789340883367487e+01
5.531250000000000000e+00,2.305157775141852214e-10,1.306363916066792186e+01
5.543750000000001066e+00,2.145996156564639547e-10,1.308938154951386856e+01
5.556250000000000355e+00,1.997517486159884866e-10,1.311512059806485553e+01
5.568749999999999645e+00,1.859025456027058839e-10,1.314085632881068832e+01
5.581250000000000711e+00,1.729879189223324799e-10,1.316658876403999479e+01
5.593750000000000000e+00,1.609467307780858760e-10,1.319231792584239926e+01
5.606250000000001066e+00,1.497205779318856431e-10,1.321804383611071998e+01
5.618750000000000355e+00,1.392554692152006337e-10,1.324376651654321080e+01
5.631249999999999645e+00,1.295027127960487981e-10,1.326948598864564843e+01
5.643750000000000711e+00,1.204164509363378884e-10,1.329520227373344277e+01
5.656250000000000000e+00,1.119485057218405008e-10,1.332091539293378091e+01
5.668750000000001066e+00,1.040609167755427636e-10,1.334662536718768600e+01
5.681250000000000355e+00,9.671500676934072150e-11,1.337233221725200849e+01
5.693749999999999645e+00,8.987322621527809393e-11,1.339803596370147432e+01
5.706250000000000711e+00,8.350309683873125883e-11,1.342373662693067082e+01
5.718750000000000000e+00,7.757387693852650134e-11,1.344943422715598302e+01
5.731250000000001066e+00,7.205308040670394385e-11,1.347512878441756534e+01
5.743750000000000355e+00,6.691515451420446609e-11,1.350082031858122278e+01
5.756249999999999645e+00,6.213506905085543397e-11,1.352650884934033471e+01
5.768750000000000711e+00,5.768737936560276311e-11,1.355219439621763300e+01
5.781250000000000000e+00,5.355045880177888918e-11,1.357787697856715425e+01
5.793750000000001066e+00,4.970178577776034814e-11,1.360355661557595219e+01
5.806250000000000355e+00,4.612240721436013812e-11,1.362923332626597173e+01
5.818749999999999645e+00,4.279536416223750819e-11,1.365490712949574359e+01
5.831250000000000711e+00,3.970259755203253572e-11,1.368057804396218202e+01
5.843750000000000000e+00,3.682551790980964917e-11,1.370624608820230605e+01
5.856250000000001066e+00,3.415468667647430550e-11,1.373191128059490573e+01
5.868750000000000355e+00,3.167084344735411372e-11,1.375757363936224564e+01
5.881249999999999645e+00,2.936424792423164435e-11,1.378323318257174002e+01
5.893750000000000711e+00,2.722067601645435106e-11,1.380888992813758520e+01
5.906250000000000000e+00,2.522943040453417164e-11,1.383454389382232819e+01
5.918750000000001066e+00,2.338121359647768759e-11,1.386019509723853460e+01
5.931250000000000355e+00,2.166427430475621885e-11,1.388584355585032348e+01
5.943749999999999645e+00,2.007191887523352839e-11,1.391148928697493758e+01
5.956250000000000711e+00,1.859303860016304839e-11,1.393713230778429768e+01
5.968750000000000000e+00,1.721868646436797778e-11,1.396277263530648582e+01
5.981250000000001066e+00,1.594644991563169381e-11,1.398841028642727480e+01
5.993750000000000355e+00,1.476261884043543387e-11,1.401404527789159538e+01


==> anc/numerics/constant/runs/spectral32/result.json <==
{
  "configuration": {
    "amax": 6.0,
    "da": 0.1,
    "dx": 0.005,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "method": "spectral",
    "slope_order": 32,
    "output": "swing-filter/numerics/constant/runs/spectral32"
  },
  "gamma": 1.812071329509479,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 1.1449174941446927e-14,
  "stationary_survival_per_step": 1.000001946683033,
  "stationary_tail_loss": -1.9466830329939455e-06,
  "maximum_row_tail_loss": 2.716049607442983e-11,
  "minimum_matrix_entry": -4.160693509718765e-10,
  "maximum_overshoot_normalization_error": 3.049599798465863e-06,
  "maximum_lindley_equation_error": 7.867733273769772e-07,
  "maximum_atom_equation_error": 7.867733273769772e-07,
  "minimum_fft_coefficient": -3.2534845841862676e-15,
  "mean_slope": 0.5855462221313132,
  "second_slope_moment": 0.5481133736283149,
  "elapsed_seconds": 1.485137911000038,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/spectral32/stationary.csv <==
slope,stationary_mass,conditional_score
8.208414451555290370e-03,1.934647897321883220e-02,3.267818446280595229e-02
4.316546536419485491e-02,4.724004198845311447e-02,1.685271269389732041e-01
1.057132332374808303e-01,7.863600919724829386e-02,3.996864071890041670e-01
1.952817721867809997e-01,1.108026107995478682e-01,7.090564528978352543e-01
3.110365327018437265e-01,1.368479583736792737e-01,1.080589812984235731e+00
4.518971588022904218e-01,1.483155954823745515e-01,1.502759787027970084e+00
6.165486120961731764e-01,1.403200662085365147e-01,1.968857009343269127e+00
8.034536437791308661e-01,1.156518084384452055e-01,2.475182068410375802e+00
1.010867199209354306e+00,8.358412058328119898e-02,3.018730945340234229e+00
1.236852728277713087e+00,5.387641155704002427e-02,3.595534871164331125e+00
1.479300273203311589e+00,3.169733714604120595e-02,4.200085407325873987e+00
1.735946171608093724e+00,1.735488544265946162e-02,4.825683770188202715e+00
2.004394193153617110e+00,8.910921560532953853e-03,5.465248136231213749e+00
2.282137913243588834e+00,4.277049499729857970e-03,6.112093024801772856e+00
2.566584115251610676e+00,1.905204494857206179e-03,6.760373187446599985e+00
2.855077002936784680e+00,7.833008144655557742e-04,7.405126034009738234e+00
3.144922997063215320e+00,2.969183925631152803e-04,8.042033227791101524e+00
3.433415884748389324e+00,1.041761097558228520e-04,8.667094279895771081e+00
3.717862086756411610e+00,3.412066432525831560e-05,9.276367206743334037e+00
3.995605806846383334e+00,1.056172477532715780e-05,9.865838872783781355e+00
4.264053828391905832e+00,3.137487406991261356e-06,1.043140905805064200e+01
4.520699726796688189e+00,9.101545194428815147e-07,1.096894132846340852e+01
4.763147271722287357e+00,2.628887457481811787e-07,1.147433984218034198e+01
4.989132800790645916e+00,7.698027631431521300e-08,1.194362883629708350e+01
5.196546356220869356e+00,2.343522944300788754e-08,1.237302532986695880e+01
5.383451387903827268e+00,7.417706471150649810e-09,1.275900264487648883e+01
5.548102841197709800e+00,2.615272744242925770e-09,1.309834496671062887e+01
5.688963467298155940e+00,9.013269958696376038e-10,1.338819378324893705e+01
5.804718227813219222e+00,4.234792605384344857e-10,1.362608701325605054e+01
5.894286766762519392e+00,1.341750838617117139e-10,1.380999160082388499e+01
5.956834534635804701e+00,9.196882958160495375e-11,1.393833138044220377e+01
5.991791585548444488e+00,1.836213760955534949e-11,1.401002913790252258e+01


==> anc/numerics/constant/runs/spectral64/result.json <==
{
  "configuration": {
    "amax": 6.0,
    "da": 0.1,
    "dx": 0.005,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "method": "spectral",
    "slope_order": 64,
    "output": "swing-filter/numerics/constant/runs/spectral64"
  },
  "gamma": 1.8120713295095014,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 5.752343046339092e-15,
  "stationary_survival_per_step": 1.000001946683033,
  "stationary_tail_loss": -1.9466830329939455e-06,
  "maximum_row_tail_loss": 2.7125079959944287e-11,
  "minimum_matrix_entry": 7.591373604355844e-13,
  "maximum_overshoot_normalization_error": 3.0652369278350022e-06,
  "maximum_lindley_equation_error": 7.867733273769772e-07,
  "maximum_atom_equation_error": 7.867733273769772e-07,
  "minimum_fft_coefficient": -3.253486113737879e-15,
  "mean_slope": 0.5855462221313197,
  "second_slope_moment": 0.5481133736284807,
  "elapsed_seconds": 1.4919470730001194,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/spectral64/stationary.csv <==
slope,stationary_mass,conditional_score
2.084874792683821809e-03,4.864776163882823454e-03,8.329412713223609960e-03
1.097964968413434050e-02,1.148336672036469330e-02,4.364127157507251276e-02
2.695988556976747219e-02,1.846182767241008257e-02,1.061971600646819391e-01
4.999123834612206885e-02,2.590405842554583879e-02,1.944610164255110851e-01
8.001951663026707351e-02,3.381073260594567864e-02,3.064326437544137027e-01
1.169736010438386931e-01,4.204355041664199766e-02,4.398665697223200222e-01
1.607658754247917043e-01,5.031156815135823246e-02,5.924802597288590933e-01
2.112924836041812915e-01,5.818001302496020322e-02,7.621311223207647423e-01
2.684335887644915264e-01,6.510720213340373541e-02,9.469430384009651647e-01
3.320536620146579132e-01,7.051133544623938709e-02,1.145374392132485264e+00
4.020018055377216903e-01,7.386151916179174715e-02,1.356230293594874459e+00
4.781121112422590524e-01,7.477800224359963666e-02,1.578629425127132890e+00
5.602040546316073844e-01,7.311856991841042541e-02,1.811939984076588406e+00
6.480829231699758441e-01,6.902574253450310948e-02,2.055699903457404165e+00
7.415402782184041808e-01,6.291632374250304138e-02,2.309534853152197087e+00
8.403544494851673541e-01,5.541076420393038771e-02,2.573084509614008475e+00
9.442910608373005221e-01,4.721956342821716224e-02,2.845944098196302452e+00
1.053103586236028066e+00,3.901888009748761404e-02,3.127624839692805470e+00
1.166533934482820278e+00,3.135011959831540684e-02,3.417533997659539136e+00
1.284313061392098332e+00,2.456695689865054724e-02,3.714972882831391487e+00
1.406161607940316305e+00,1.883392235787420196e-02,4.019149491457257639e+00
1.531790562878840856e+00,1.416311881828853127e-02,4.329201452694324104e+00
1.660901948239607684e+00,1.046741226549502760e-02,4.644224613332865736e+00
1.793189526108025289e+00,7.610792317580803573e-03,4.963302825724724698e+00
1.928339524986995457e+00,5.445152844717471297e-03,5.285535206049061685e+00
2.066031384029367146e+00,3.831560124890493694e-03,5.610058135109622590e+00
2.205938513373697951e+00,2.649432353575700578e-03,5.936060409341644473e+00
2.347729068779979222e+00,1.798491755672500855e-03,6.262791057357981472e+00
2.491066738728021424e+00,1.197391287018552929e-03,6.589560294260445872e+00
2.635611542111638173e+00,7.812939007515463377e-04,6.915734810831634327e+00
2.781020634636602651e+00,4.993923155222169475e-04,7.240729043974042156e+00
2.926949122009726789e+00,3.126467941244510137e-04,7.563994237274780374e+00
3.073050877990273655e+00,1.917474434797499449e-04,7.885006997167812060e+00
3.218979365363397349e+00,1.152626891985551955e-04,8.203258735226926390e+00
3.364388457888361383e+00,6.796509809309342581e-05,8.518246944382026342e+00
3.508933261271978576e+00,3.935500811618246819e-05,8.829468783896997408e+00
3.652270931220020778e+00,2.240899957095969088e-05,9.136417032565235630e+00
3.794061486626302049e+00,1.256740147808244660e-05,9.438578169247383798e+00
3.933968615970632410e+00,6.954243272054851846e-06,9.735432172595086087e+00
4.071660475013004543e+00,3.804465895966193342e-06,1.002645358201883496e+01
4.206810473891974489e+00,2.062060350294862839e-06,1.031111339484979439e+01
4.339098051760393204e+00,1.109821595530384328e-06,1.058888145176543283e+01
4.468209437121158700e+00,5.945313539602534079e-07,1.085922905251003456e+01
4.593838392059684139e+00,3.177805257845103511e-07,1.112163162670063343e+01
4.715686938607901446e+00,1.699009164475013433e-07,1.137557135063362423e+01
4.833466065517180610e+00,9.109147748572313052e-08,1.162053964867522282e+01
4.946896413763972156e+00,4.909907822500118022e-08,1.185603954935093540e+01
5.055708939162699700e+00,2.667278477021981802e-08,1.208158788543615358e+01
5.159645550514833090e+00,1.463932008329561764e-08,1.229671733806898715e+01
5.258459721781595597e+00,8.136763987395583505e-09,1.250097833018169879e+01
5.351917076830024378e+00,4.589989053192247866e-09,1.269394077663618248e+01
5.439795945368392616e+00,2.633067030285175574e-09,1.287519569878684145e+01
5.521887888757740726e+00,1.538901492250189088e-09,1.304435671066019076e+01
5.597998194462277866e+00,9.174956917944832603e-10,1.320106138306849708e+01
5.667946337985341643e+00,5.584633680705209556e-10,1.334497249101130478e+01
5.731566411235508696e+00,3.473596672260502875e-10,1.347577914883623329e+01
5.788707516395819042e+00,2.205936454097511946e-10,1.359319783689518246e+01
5.839234124575208185e+00,1.427738769339410951e-10,1.369697332298571268e+01
5.883026398956161529e+00,9.375141442665700837e-11,1.378687948198165358e+01
5.919980483369732482e+00,6.222799400349196232e-11,1.386272001889844674e+01
5.950008761653878153e+00,4.103893027307343017e-11,1.392432910912304678e+01
5.973040114430232528e+00,2.611972161222116725e-11,1.397157201267441096e+01
5.989020350315865215e+00,1.512279855230804405e-11,1.400434602727554001e+01
5.997915125207316400e+00,6.150901613641455220e-12,1.402258652593435784e+01


==> anc/numerics/constant/runs/spectral96/result.json <==
{
  "configuration": {
    "amax": 6.0,
    "da": 0.1,
    "dx": 0.005,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "method": "spectral",
    "slope_order": 96,
    "output": "swing-filter/numerics/constant/runs/spectral96"
  },
  "gamma": 1.812071329509473,
  "stationary_iterations": 22,
  "stationary_iteration_max_error": 1.5824147547860434e-14,
  "stationary_survival_per_step": 1.0000019466830063,
  "stationary_tail_loss": -1.946683006348593e-06,
  "maximum_row_tail_loss": 2.7136515257097926e-11,
  "minimum_matrix_entry": 3.502060482013292e-13,
  "maximum_overshoot_normalization_error": 3.068190691513095e-06,
  "maximum_lindley_equation_error": 7.867733273769772e-07,
  "maximum_atom_equation_error": 7.867733273769772e-07,
  "minimum_fft_coefficient": -4.945301123902546e-15,
  "mean_slope": 0.5855462221312947,
  "second_slope_moment": 0.5481133736280035,
  "elapsed_seconds": 4.010320967000098,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/spectral96/stationary.csv <==
slope,stationary_mass,conditional_score
9.314883503077631133e-04,2.169295284132301792e-03,3.723941975981654579e-03
4.906872410454843347e-03,5.082104326718990019e-03,1.957173912171762328e-02
1.205447103837220535e-02,8.074068774630854470e-03,4.788400187933204710e-02
2.236829902871217968e-02,1.117615324010207654e-02,8.833676610533891527e-02
3.583762101112875076e-02,1.441250521207349151e-02,1.404770582874969587e-01
5.244820931095584005e-02,1.779370508640791895e-02,2.037510327123238651e-01
7.218247624459062095e-02,2.131360108459892308e-02,2.775314055365348254e-01
9.501951461020730072e-02,2.494698152736849958e-02,3.611462069558134536e-01
1.209351256537722907e-01,2.864819640767971021e-02,4.539070781004407307e-01
1.499018466466870425e-01,3.235100253168667755e-02,5.551352962498241617e-01
1.818889807417347626e-01,3.596991448574891892e-02,6.641840524625337583e-01
2.168626298330738056e-01,3.940328961281012315e-02,7.804559671257870201e-01
2.547857306373058073e-01,4.253825763116785702e-02,9.034153227747103720e-01
2.956180940524431033e-01,4.525742242593047693e-02,1.032594959098102283e+00
3.393164477927390621e-01,4.744702459742825007e-02,1.167598169256440777e+00
3.858344822721104794e-01,4.900598471872598394e-02,1.308096234302124738e+00
4.351228996961953310e-01,4.985499229403461685e-02,1.453822425236487526e+00
4.871294663154386306e-01,4.994462035648873643e-02,1.604563395337568421e+00
5.417990677862047910e-01,4.926138937260451933e-02,1.760148893425413474e+00
5.990737675825776876e-01,4.783082286271288230e-02,1.920440671049778114e+00
6.588928683977006706e-01,4.571684738629169797e-02,2.085321353489534957e+00
7.211929764700575340e-01,4.301736456677110465e-02,2.254683914431551806e+00
7.859080687667994169e-01,3.985638900953590580e-02,2.428422252397067105e+00
8.529695629530971157e-01,3.637369331547551932e-02,2.606423224747883349e+00
9.223063900734853604e-01,3.271330849125395068e-02,2.788560360220106560e+00
9.938450698682519402e-01,2.901239562183694637e-02,2.974689348360828767e+00
1.067509788645098823e+00,2.539188715646781280e-02,3.164645296914995409e+00
1.143222479623594579e+00,2.194991930886785320e-02,3.358241657775719702e+00
1.220902905667283989e+00,1.875853328138630052e-02,3.555270649470672950e+00
1.300468744315808500e+00,1.586354448799768765e-02,3.755504949707650475e+00
1.381835675026927612e+00,1.328699757452209140e-02,3.958700395260108085e+00
1.464917468535996914e+00,1.103133398875323981e-02,4.164599407976540490e+00
1.549626078238210969e+00,9.084329701178230423e-03,4.372934863912528058e+00
1.635871733496770952e+00,7.423983196777721172e-03,4.583434135803907239e+00
1.723563034778098135e+00,6.022775894086487315e-03,4.795823065044585221e+00
1.812607050513274309e+00,4.851004224743007097e-03,5.009829655126017300e+00
1.902909415583058816e+00,3.879124828147918150e-03,5.225187320972503713e+00
1.994374431322123442e+00,3.079221810246593818e-03,5.441637574623364948e+00
2.086905166936510625e+00,2.425789465135791238e-03,5.658932074187628558e+00
2.180403562226852721e+00,1.896039884258206559e-03,5.876834007391804171e+00
2.274770531508480076e+00,1.469917492350679812e-03,6.095118821221566563e+00
2.369906068618298445e+00,1.129956324666466123e-03,6.313574343576640935e+00
2.465709352897144324e+00,8.610687498372178060e-04,6.532000370446819915e+00
2.562078856035308938e+00,6.503160638075354940e-04,6.750207812191302281e+00
2.658912449668002331e+00,4.866849574860553714e-04,6.968017504783476035e+00
2.756107513606723014e+00,3.608782259627784056e-04,7.185258796454904839e+00
2.853561044591850671e+00,2.651204252932426626e-04,7.401768017417391654e+00
2.951169765451191029e+00,1.929765485130243113e-04,7.617386931214744195e+00
3.048830234548809415e+00,1.391818054570418512e-04,7.831961251960050774e+00
3.146438955408148885e+00,9.948161935129138202e-05,8.045339293946184966e+00
3.243892486393276986e+00,7.048207910660782749e-05,8.257370800637529484e+00
3.341087550331997669e+00,4.951183153667916125e-05,8.467905980738212435e+00
3.437921143964691062e+00,3.449666492936654815e-05,8.676794761413768597e+00
3.534290647102855676e+00,2.384785725517851943e-05,8.883886254044526254e+00
3.630093931381701111e+00,1.636489891810831296e-05,9.089028416727460424e+00
3.725229468491519924e+00,1.115260244810939192e-05,9.292067890367746941e+00
3.819596437773147279e+00,7.552023402543728074e-06,9.492849981262851955e+00
3.913094833063489375e+00,5.084127402196627936e-06,9.691218762090713312e+00
4.005625568677876558e+00,3.404805381840978706e-06,9.887017264411344541e+00
4.097090584416941184e+00,2.269662378926857497e-06,1.008008773846544770e+01
4.187392949486724802e+00,1.506974352160092891e-06,1.027027195950879346e+01
4.276436965221900977e+00,9.972849736489210276e-07,1.045741156366479707e+01
4.364128266503229270e+00,6.582702084192517068e-07,1.064134839986791192e+01
4.450373921761788587e+00,4.336817604700642509e-07,1.082192488773129924e+01
4.535082531464002642e+00,2.853892686199700772e-07,1.099898437390717731e+01
4.618164324973072610e+00,1.877265565324833992e-07,1.117237148176415218e+01
4.699531255684191500e+00,1.235269803604192939e-07,1.134193245092942703e+01
4.779097094332716011e+00,8.137168183163264739e-08,1.150751546456947949e+01
4.856777520376405199e+00,5.370209544700219641e-08,1.166897096320841420e+01
4.932490211354901177e+00,3.553364923778050810e-08,1.182615194456050034e+01
5.006154930131748060e+00,2.359094240463839290e-08,1.197891424928321058e+01
5.077693609926514640e+00,1.572634380207907388e-08,1.212711683283736086e+01
5.147030437046902662e+00,1.053416493142202045e-08,1.227062202380968614e+01
5.214091931233200583e+00,7.095230176432759711e-09,1.240929576913087118e+01
5.278807023529942910e+00,4.808489755601881897e-09,1.254300786666154544e+01
5.341107131602299773e+00,3.281130388277734796e-09,1.267163218560717830e+01
5.400926232417422312e+00,2.255510925187616645e-09,1.279504687521506767e+01
5.458200932213795653e+00,1.562920420362034647e-09,1.291313456215542388e+01
5.512870533684560925e+00,1.092219527948004321e-09,1.302578253696817256e+01
5.564877100303804447e+00,7.700613653906239540e-10,1.313288292990307049e+01
5.614165517727889743e+00,5.478524882673895083e-10,1.323433287645080902e+01
5.660683552207260938e+00,3.935144812456094290e-10,1.333003467282333965e+01
5.704381905947556675e+00,2.854224772888343932e-10,1.341989592160895484e+01
5.745214269362694637e+00,2.088892754306028171e-10,1.350382966779713101e+01
5.783137370166926416e+00,1.543334929329376424e-10,1.358175452534720584e+01
5.818111019258265237e+00,1.150391233273579314e-10,1.365359479444988722e+01
5.850098153353313180e+00,8.638537463734491428e-11,1.371928056962098275e+01
5.879064874346227931e+00,6.530659176834509905e-11,1.377874783876890241e+01
5.904980485389792477e+00,4.960908393739254603e-11,1.383193857340157962e+01
5.927817523755409823e+00,3.764057749170532293e-11,1.387880081023945955e+01
5.947551790689043827e+00,2.854839361353007468e-11,1.391928872481569890e+01
5.964162378988870472e+00,2.123974701462871350e-11,1.395336269865831902e+01
5.977631700971287820e+00,1.551152117688486996e-11,1.398098938562559113e+01
5.987945528961628128e+00,1.069533088887782192e-11,1.400214180235777306e+01
5.995093127589544935e+00,6.458983967125916977e-12,1.401679960548723791e+01
5.999068511649692681e+00,2.741787122652665924e-12,1.402495167546717347e+01


==> anc/numerics/constant/runs/spectral_dx2/result.json <==
{
  "configuration": {
    "amax": 6.0,
    "da": 0.1,
    "dx": 0.0025,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "method": "spectral",
    "slope_order": 64,
    "output": "swing-filter/numerics/constant/runs/spectral_dx2"
  },
  "gamma": 1.8120705799962267,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 5.773159728050814e-15,
  "stationary_survival_per_step": 1.0000004865353767,
  "stationary_tail_loss": -4.865353766536629e-07,
  "maximum_row_tail_loss": 2.8599789203553883e-11,
  "minimum_matrix_entry": 8.897914720280743e-13,
  "maximum_overshoot_normalization_error": 7.663082619568939e-07,
  "maximum_lindley_equation_error": 1.9669316797532588e-07,
  "maximum_atom_equation_error": 1.9669316797532588e-07,
  "minimum_fft_coefficient": -3.7378217233164495e-15,
  "mean_slope": 0.5855465656750106,
  "second_slope_moment": 0.5481144071723747,
  "elapsed_seconds": 4.256707608999932,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/spectral_dx2/stationary.csv <==
slope,stationary_mass,conditional_score
2.084874792683821809e-03,4.864773088812039507e-03,8.329398597840844548e-03
1.097964968413434050e-02,1.148335975753872300e-02,4.364119807699544384e-02
2.695988556976747219e-02,1.846181734334512853e-02,1.061969831997194302e-01
4.999123834612206885e-02,2.590404568714308950e-02,1.944606977339977116e-01
8.001951663026707351e-02,3.381071890614775061e-02,3.064321519992883602e-01
1.169736010438386931e-01,4.204353761543953849e-02,4.398658818961765915e-01
1.607658754247917043e-01,5.031155823340548866e-02,5.924793614095946737e-01
2.112924836041812915e-01,5.818000760755807910e-02,7.621300074935056790e-01
2.684335887644915264e-01,6.510720187386083435e-02,9.469417089136628052e-01
3.320536620146579132e-01,7.051133955184187008e-02,1.145372856957548979e+00
4.020018055377216903e-01,7.386152524435243838e-02,1.356228568037520787e+00
4.781121112422590524e-01,7.477800670135575922e-02,1.578627530068656970e+00
5.602040546316073844e-01,7.311856885097130221e-02,1.811937945281409501e+00
6.480829231699758441e-01,6.902573296108005518e-02,2.055697750921682498e+00
7.415402782184041808e-01,6.291630470104875306e-02,2.309532620433797145e+00
8.403544494851673541e-01,5.541073728483773136e-02,2.573082233066830593e+00
9.442910608373005221e-01,4.721953248763598177e-02,2.845941816030836069e+00
1.053103586236028066e+00,3.901885023017770404e-02,3.127622590812807690e+00
1.166533934482820278e+00,3.135009576222023975e-02,3.417531820259766207e+00
1.284313061392098332e+00,2.456694270057219534e-02,3.714970812802556921e+00
1.406161607940316305e+00,1.883391938562922405e-02,4.019147560696806565e+00
1.531790562878840856e+00,1.416312663052654401e-02,4.329199687481129821e+00
1.660901948239607684e+00,1.046742888443983645e-02,4.644223032949864383e+00
1.793189526108025289e+00,7.610814946021195009e-03,4.963301441521657864e+00
1.928339524986995457e+00,5.445178545732629397e-03,5.285534021096756518e+00
2.066031384029367146e+00,3.831586313808592065e-03,5.610057144525487871e+00
2.205938513373697951e+00,2.649457062831874713e-03,5.936059601271324482e+00
2.347729068779979222e+00,1.798513707276626870e-03,6.262790414490346791e+00
2.491066738728021424e+00,1.197409834929533037e-03,6.589559795673969766e+00
2.635611542111638173e+00,7.813089030488713392e-04,6.915734433923896418e+00
2.781020634636602651e+00,4.994039834974736084e-04,7.240728766231594449e+00
2.926949122009726789e+00,3.126555489344762240e-04,7.563994037696739170e+00
3.073050877990273655e+00,1.917537976161310938e-04,7.885006857237797817e+00
3.218979365363397349e+00,1.152671605345718752e-04,8.203258639414571007e+00
3.364388457888361383e+00,6.796815510708538932e-05,8.518246880241193253e+00
3.508933261271978576e+00,3.935704297079885126e-05,8.829468741858015335e+00
3.652270931220020778e+00,2.241032120190797073e-05,9.136417005546178416e+00
3.794061486626302049e+00,1.256824069111824465e-05,9.438578152187478310e+00
3.933968615970632410e+00,6.954765586046459957e-06,9.735432161991482758e+00
4.071660475013004543e+00,3.804785276808755034e-06,1.002645357551679517e+01
4.206810473891974489e+00,2.062252594013859914e-06,1.031111339090756296e+01
4.339098051760393204e+00,1.109935812533906519e-06,1.058888144939594156e+01
4.468209437121158700e+00,5.945986792437452347e-07,1.085922905109441317e+01
4.593838392059684139e+00,3.178197775619767754e-07,1.112163162585806120e+01
4.715686938607901446e+00,1.699236850383736123e-07,1.137557135013227771e+01
4.833466065517180610e+00,9.110474418758508645e-08,1.162053964837648756e+01
4.946896413763972156e+00,4.910673520082827834e-08,1.185603954917191061e+01
5.055708939162699700e+00,2.667721818001180386e-08,1.208158788532805161e+01
5.159645550514833090e+00,1.464195481920869240e-08,1.229671733800311451e+01
5.258459721781595597e+00,8.138297983818956411e-09,1.250097833014094917e+01
5.351917076830024378e+00,4.590898658785722192e-09,1.269394077661070952e+01
5.439795945368392616e+00,2.633684668505470199e-09,1.287519569877058068e+01
5.521887888757740726e+00,1.539177505821576468e-09,1.304435671064960545e+01
5.597998194462277866e+00,9.176703615073669363e-10,1.320106138306133303e+01
5.667946337985341643e+00,5.586981834541435967e-10,1.334497249100643401e+01
5.731566411235508696e+00,3.474571666131771882e-10,1.347577914883269479e+01
5.788707516395819042e+00,2.206328278193413203e-10,1.359319783689272754e+01
5.839234124575208185e+00,1.427892699404745167e-10,1.369697332298381909e+01
5.883026398956161529e+00,9.383918911516409109e-11,1.378687948198016855e+01
5.919980483369732482e+00,6.218537827001899860e-11,1.386272001889716421e+01
5.950008761653878153e+00,4.101159086599404264e-11,1.392432910912206978e+01
5.973040114430232528e+00,2.617197773339541997e-11,1.397157201267368265e+01
5.989020350315865215e+00,1.512511590894341391e-11,1.400434602727480282e+01
5.997915125207316400e+00,6.153277011544925978e-12,1.402258652593371835e+01


==> anc/numerics/constant/runs/spectral_dx3/result.json <==
{
  "configuration": {
    "amax": 6.0,
    "da": 0.1,
    "dx": 0.00125,
    "quadrature": 96,
    "ncut": 64,
    "em": 3,
    "fft_multiple": 8,
    "method": "spectral",
    "slope_order": 64,
    "output": "swing-filter/numerics/constant/runs/spectral_dx3"
  },
  "gamma": 1.812070392723385,
  "stationary_iterations": 23,
  "stationary_iteration_max_error": 5.7592819402429996e-15,
  "stationary_survival_per_step": 1.0000001214990235,
  "stationary_tail_loss": -1.214990235087754e-07,
  "maximum_row_tail_loss": 3.030986572838401e-11,
  "minimum_matrix_entry": 8.924570968572511e-13,
  "maximum_overshoot_normalization_error": 1.9157702069172444e-07,
  "maximum_lindley_equation_error": 4.917328744191707e-08,
  "maximum_atom_equation_error": 4.917328744191707e-08,
  "minimum_fft_coefficient": -4.340946300334858e-15,
  "mean_slope": 0.5855466515949983,
  "second_slope_moment": 0.5481146655841739,
  "elapsed_seconds": 6.216869914999734,
  "certified_total_error_bound": false,
  "source_sha256": "fee10bd2b50ca286d1ac6f5a98900be5f090f8d0cd60c1ca91c754937f2b3d0a"
}


==> anc/numerics/constant/runs/spectral_dx3/stationary.csv <==
slope,stationary_mass,conditional_score
2.084874792683821809e-03,4.864772316691193081e-03,8.329395069000069401e-03
1.097964968413434050e-02,1.148335800954639052e-02,4.364117970250248890e-02
2.695988556976747219e-02,1.846181475094545166e-02,1.061969389835424465e-01
4.999123834612206885e-02,2.590404249109082638e-02,1.944606180612350466e-01
8.001951663026707351e-02,3.381071547009943667e-02,3.064320290606857844e-01
1.169736010438386931e-01,4.204353440592630692e-02,4.398657099398902703e-01
1.607658754247917043e-01,5.031155574779302281e-02,5.924791368301013383e-01
2.112924836041812915e-01,5.818000625079166460e-02,7.621297287870879567e-01
2.684335887644915264e-01,6.510720181036065701e-02,9.469413765423015938e-01
3.320536620146579132e-01,7.051134058293881401e-02,1.145372473164332217e+00
4.020018055377216903e-01,7.386152677216108187e-02,1.356228136648752081e+00
4.781121112422590524e-01,7.477800782434967930e-02,1.578627056304632958e+00
5.602040546316073844e-01,7.311856859298926370e-02,1.811937435583205636e+00
6.480829231699758441e-01,6.902573057606388451e-02,2.055697212788302419e+00
7.415402782184041808e-01,6.291629994783946855e-02,2.309532062254738172e+00
8.403544494851673541e-01,5.541073056073087671e-02,2.573081663930516516e+00
9.442910608373005221e-01,4.721952475662241633e-02,2.845941245489894023e+00
1.053103586236028066e+00,3.901884276613189900e-02,3.127622028593072478e+00
1.166533934482820278e+00,3.135008980489380898e-02,3.417531275909971633e+00
1.284313061392098332e+00,2.456693915193853758e-02,3.714970295295320746e+00
1.406161607940316305e+00,1.883391864295654375e-02,4.019147078006597873e+00
1.531790562878840856e+00,1.416312858364321761e-02,4.329199246177651617e+00
1.660901948239607684e+00,1.046743303910801885e-02,4.644222637853872904e+00
1.793189526108025289e+00,7.610820603001966847e-03,4.963301095470610491e+00
1.928339524986995457e+00,5.445184970856296880e-03,5.285533724858304083e+00
2.066031384029367146e+00,3.831592860919792037e-03,5.610056896879079602e+00
2.205938513373697951e+00,2.649463240054387297e-03,5.936059399253382551e+00
2.347729068779979222e+00,1.798519195120952541e-03,6.262790253773090399e+00
2.491066738728021424e+00,1.197414471862703802e-03,6.589559671027069854e+00
2.635611542111638173e+00,7.813126535816682138e-04,6.915734339696673061e+00
2.781020634636602651e+00,4.994069004743423171e-04,7.240728696795702746e+00
2.926949122009726789e+00,3.126577376234829491e-04,7.563993987802043684e+00
3.073050877990273655e+00,1.917553861652385356e-04,7.885006822255069991e+00
3.218979365363397349e+00,1.152682783667566691e-04,8.203258615461356484e+00
3.364388457888361383e+00,6.796891934441236249e-05,8.518246864205885061e+00
3.508933261271978576e+00,3.935755169210595578e-05,8.829468731348214305e+00
3.652270931220020778e+00,2.241065159285548480e-05,9.136416998791364819e+00
3.794061486626302049e+00,1.256845050810360956e-05,9.438578147922431327e+00
3.933968615970632410e+00,6.954896158349273970e-06,9.735432159340522418e+00
4.071660475013004543e+00,3.804865115176512737e-06,1.002645357389127412e+01
4.206810473891974489e+00,2.062300656063011610e-06,1.031111338992194604e+01
4.339098051760393204e+00,1.109964382434597287e-06,1.058888144880350524e+01
4.468209437121158700e+00,5.946154937104698182e-07,1.085922905074050782e+01
4.593838392059684139e+00,3.178295913915268779e-07,1.112163162564735508e+01
4.715686938607901446e+00,1.699293862229225907e-07,1.137557135000692909e+01
4.833466065517180610e+00,9.110805413744138744e-08,1.162053964830175090e+01
4.946896413763972156e+00,4.910865198556789675e-08,1.185603954912713220e+01
5.055708939162699700e+00,2.667833824966409041e-08,1.208158788530101191e+01
5.159645550514833090e+00,1.464261025524976445e-08,1.229671733798661037e+01
5.258459721781595597e+00,8.138678285829940474e-09,1.250097833013073334e+01
5.351917076830024378e+00,4.591135118336325656e-09,1.269394077660428621e+01
5.439795945368392616e+00,2.633819444918523763e-09,1.287519569876646841e+01
5.521887888757740726e+00,1.539264509223318503e-09,1.304435671064690894e+01
5.597998194462277866e+00,9.177206578502376741e-10,1.320106138305953181e+01
5.667946337985341643e+00,5.587278946921012738e-10,1.334497249100519589e+01
5.731566411235508696e+00,3.474829891492390586e-10,1.347577914883181194e+01
5.788707516395819042e+00,2.206427351891558712e-10,1.359319783689207384e+01
5.839234124575208185e+00,1.427996364313829714e-10,1.369697332298332348e+01
5.883026398956161529e+00,9.384881251495076014e-11,1.378687948197979196e+01
5.919980483369732482e+00,6.219407801868525630e-11,1.386272001889685335e+01
5.950008761653878153e+00,4.100802765041378373e-11,1.392432910912181399e+01
5.973040114430232528e+00,2.617804222723554958e-11,1.397157201267345883e+01
5.989020350315865215e+00,1.512611107469884998e-11,1.400434602727459321e+01
5.997915125207316400e+00,6.158141304724361485e-12,1.402258652593352650e+01


==> anc/numerics/constant/solve_constant.py <==
#!/usr/bin/env python3
"""Deterministic Nyström/Spitzer computation of the native Swing limit constant.

Finite grids and truncations are diagnostics, not certified total error bounds.
All Markov transitions are obtained from Gaussian fluctuation distributions;
no original-flow Monte Carlo samples are used.
"""
import argparse,json,time,hashlib
from pathlib import Path
import numpy as np
from scipy.special import ndtr,zetac,roots_legendre
from scipy.fft import rfft,irfft,next_fast_len
from scipy.signal import fftconvolve
from scipy.interpolate import CubicSpline, BarycentricInterpolator
from scipy.linalg import solve

SQRT2PI=np.sqrt(2*np.pi)
def phi(x):return np.exp(-np.asarray(x)**2/2)/SQRT2PI

def atom(a):
    """P(max_{n>=0}(W_n-a*n)=0); small-a zeta series or direct Spitzer sum."""
    a=float(a)
    if a<=1.:
        term=1.;s=0.
        for k in range(32):
            s+=(zetac(.5-k)+1)*term/(2*k+1)
            term*=(-a*a/2)/(k+1)
        return np.sqrt(2)*a*np.exp(a/SQRT2PI*s)
    n=np.arange(1,1+int(np.ceil(90/a**2)))
    return np.exp(-np.sum(ndtr(-a*np.sqrt(n))/n))

def levy_density(a,x,ncut=64,em=3):
    """Positive Spitzer Levy density; Gaussian sum plus Euler--Maclaurin tail."""
    x=np.asarray(x,float);n=np.arange(1,ncut+1,dtype=float)
    vals=np.sum(np.exp(-(x[:,None]+a*n[None,:])**2/(2*n[None,:]))/n[None,:]**1.5,axis=1)
    c=x*x/2;b=a*a/2;N=float(ncut)
    f=N**-1.5*np.exp(-b*N-c/N)
    integral=np.empty_like(x);positive=x>0
    xp=x[positive]
    integral[positive]=SQRT2PI/xp*(np.exp(-a*xp)*ndtr((xp-a*N)/np.sqrt(N))-np.exp(a*xp)*ndtr(-(xp+a*N)/np.sqrt(N)))
    integral[~positive]=2*np.exp(-b*N)/np.sqrt(N)-2*a*SQRT2PI*ndtr(-a*np.sqrt(N))
    tail=integral-.5*f
    # d^j f(t) = f(t) P_j(1/t); build the coefficient arrays.
    coeff=np.ones((1,len(x)))
    bernoulli=[1/12,-1/720,1/30240]
    for derivative in range(1,2*em):
        nxt=np.zeros((len(coeff)+2,len(x)))
        nxt[:len(coeff)]-=b*coeff
        for j in range(len(coeff)):
            nxt[j+1]-=(1.5+j)*coeff[j]
            nxt[j+2]+=c*coeff[j]
        coeff=nxt
        if derivative%2:
            poly=sum(coeff[j]*N**-j for j in range(len(coeff)))
            tail-=bernoulli[(derivative-1)//2]*f*poly
    return vals/SQRT2PI+np.exp(-a*x)*tail/SQRT2PI

class Harmonic:
    def __init__(self,limit=24.,order=384):
        nodes,weights=roots_legendre(order);self.x=(nodes+1)*limit/2;self.weights=weights*limit/2
        self.limit=limit;self.rho=-(zetac(.5)+1)/SQRT2PI
        root=np.sqrt(self.weights)
        matrix=np.eye(order)-root[:,None]*phi(self.x[:,None]-self.x[None,:])*root[None,:]
        rhs=(phi(self.x)-self.x*ndtr(-self.x)+self.rho*ndtr(self.x-limit))*root
        e=solve(matrix,rhs,assume_a='pos')/root
        xx=np.arange(0,12.0001,.001)
        vv=xx+phi(xx)-xx*ndtr(-xx)+phi(xx[:,None]-self.x[None,:])@(e*self.weights)+self.rho*ndtr(xx-limit)
        self.spline=CubicSpline(xx,vv)
    def __call__(self,x):return self.spline(x)

class MaximumLaw:
    def __init__(self,a,dx,ymax,ncut=64,em=3,fft_multiple=8):
        self.a=float(a);self.dx=dx;self.atom=atom(a)
        self.x=np.arange(round(ymax/dx)+1)*dx
        nu=levy_density(a,self.x,ncut=ncut,em=em)
        self.nu_min=float(nu.min())
        n=len(self.x);length=next_fast_len(fft_multiple*n)
        tilt=np.exp(-5*np.arange(n)/n)
        levy=np.zeros(length);levy[:n]=dx*nu*tilt;levy[0]*=.5
        # The exponential of a convolution is a compound-Poisson measure.
        mass=irfft(np.exp(rfft(levy)),n=length)[:n]*self.atom/tilt
        self.mass=mass;self.mass_min=float(mass.min())
        cdf=np.cumsum(mass)-.5*mass
        cdf[0]=self.atom
        self.Q=CubicSpline(self.x,cdf)
        # G_a(r)=E Phi(r-M_a), r in [-10, ymax-1].
        self.rmin=-10.;self.rmax=ymax-1
        phi_grid=np.arange(-round((ymax-self.rmin)/dx),round(self.rmax/dx)+1)*dx
        convolution=fftconvolve(mass,ndtr(phi_grid),mode='full')
        rgrid=np.arange(round(self.rmin/dx),round(self.rmax/dx)+1)*dx
        indexes=np.rint((rgrid-phi_grid[0])/dx).astype(int)
        self.G=CubicSpline(rgrid,convolution[indexes])
        self.lindley_error=float(np.max(np.abs(self.Q(self.x[self.x<=6])-self.G(self.x[self.x<=6]+a))))
        self.atom_error=float(self.G(a)-self.atom)

def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--amax',type=float,default=6)
    parser.add_argument('--da',type=float,default=.1)
    parser.add_argument('--dx',type=float,default=.02)
    parser.add_argument('--quadrature',type=int,default=64)
    parser.add_argument('--ncut',type=int,default=64)
    parser.add_argument('--em',type=int,default=3)
    parser.add_argument('--fft-multiple',type=int,default=8)
    parser.add_argument('--method',choices=['cells','spectral'],default='cells')
    parser.add_argument('--slope-order',type=int,default=64)
    parser.add_argument('--output',type=Path,required=True)
    args=parser.parse_args();t0=time.monotonic();out=args.output;out.mkdir(parents=True,exist_ok=True)
    if args.method=='cells':
        count=round(args.amax/args.da);edges=np.linspace(0,args.amax,count+1);centers=(edges[:-1]+edges[1:])/2
        slope_weights=None
    else:
        count=args.slope_order
        aq,aw=roots_legendre(count);centers=(aq+1)*args.amax/2;slope_weights=aw*args.amax/2
        edges=(1-np.cos(np.pi*np.arange(count+1)/count))*args.amax/2
    ymax=2*args.amax+8
    laws={}
    for a in np.unique(np.r_[centers,edges[1:]]):
        laws[a]=MaximumLaw(a,args.dx,ymax,args.ncut,args.em,args.fft_multiple)
    print('laws ready',len(laws),'elapsed',time.monotonic()-t0,flush=True)
    nodes,weights=roots_legendre(args.quadrature)
    cdf=np.zeros((count,count+1));score=np.empty(count);norm=np.empty(count);V=Harmonic()
    for i,a in enumerate(centers):
        la=laws[a]
        for j,b in enumerate(edges[1:],1):
            r=-b+(nodes+1)*(a+b)/2
            cdf[i,j]=(a+b)/(2*a)*np.dot(weights,la.G(r)*laws[b].Q(r+b))
        r=(nodes+1)*a/2
        score[i]=2*np.dot(weights,V(r)*la.G(r))
        r=-10+(nodes+1)*(a+10)/2
        norm[i]=(a+10)/(2*a)*np.dot(weights,la.G(r))
    if args.method=='cells':
        matrix=np.diff(cdf,axis=1)
    else:
        # Differentiate a Chebyshev interpolant of the transition CDF, then
        # integrate the resulting density with Gauss--Legendre weights.
        interpolant=BarycentricInterpolator(edges,cdf,axis=1,random_state=61427)
        density=interpolant.derivative(centers,der=1)
        matrix=density*slope_weights[None,:]
    mass=np.ones(count)/count
    for iteration in range(20000):
        updated=mass@matrix;survival=updated.sum();updated/=survival
        error=np.max(np.abs(updated-mass));mass=updated
        if error<2e-14:break
    else:raise RuntimeError('stationary iteration did not converge')
    gamma=float(mass@score)
    result=dict(configuration=vars(args)|{'output':str(args.output)},gamma=gamma,stationary_iterations=iteration+1,stationary_iteration_max_error=float(error),stationary_survival_per_step=float(survival),stationary_tail_loss=float(1-survival),maximum_row_tail_loss=float(np.max(1-cdf[:,-1])),minimum_matrix_entry=float(matrix.min()),maximum_overshoot_normalization_error=float(np.max(np.abs(norm-1))),maximum_lindley_equation_error=max(l.lindley_error for l in laws.values()),maximum_atom_equation_error=max(abs(l.atom_error) for l in laws.values()),minimum_fft_coefficient=min(l.mass_min for l in laws.values()),mean_slope=float(mass@centers),second_slope_moment=float(mass@(centers**2)),elapsed_seconds=time.monotonic()-t0,certified_total_error_bound=False,source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
    (out/'result.json').write_text(json.dumps(result,indent=2)+'\n')
    np.savez_compressed(out/'operator.npz',edges=edges,centers=centers,cdf=cdf,matrix=matrix,stationary_mass=mass,score=score,overshoot_normalization=norm)
    np.savetxt(out/'stationary.csv',np.column_stack([centers,mass,score]),delimiter=',',header='slope,stationary_mass,conditional_score',comments='')
    print(json.dumps(result,indent=2),flush=True)

if __name__=='__main__':main()


==> anc/numerics/constant/verify_lindley.py <==
#!/usr/bin/env python3
"""Check FFT maximum laws against a separate Gaussian Lindley equation solve.

These are floating-point cross-checks, not interval error certificates.
"""
import json
from pathlib import Path

import numpy as np
from scipy.linalg import solve
from scipy.special import ndtr, roots_legendre

from solve_constant import MaximumLaw, atom, phi

HERE = Path(__file__).resolve().parent
q, w = roots_legendre(512)
checks = []
for a in (0.5, 1.0, 2.0):
    limit = 24.0 / a
    x = (q + 1) * limit / 2
    weights = w * limit / 2
    p = atom(a)
    # Stationary density of (M+Z-a)_+, with the known atom separated.
    matrix = np.eye(len(x)) - phi(x[:, None] + a - x[None, :]) * weights[None, :]
    density = solve(matrix, p * phi(x + a))
    args = np.array([-2.0, -0.5, 0.0, a, 2 * a, 3.0])
    reference = p * ndtr(args) + ndtr(args[:, None] - x[None, :]) @ (density * weights)
    coarse = MaximumLaw(a, 0.00125, 24, ncut=128).G(args)
    fine = MaximumLaw(a, 0.000625, 24, ncut=128).G(args)
    extrapolated = (4 * fine - coarse) / 3
    mass_error = float(abs(p + density @ weights - 1))
    n = np.arange(1, int(np.ceil(100 / a**2)) + 1)
    mean_spitzer = np.sum(phi(a * np.sqrt(n)) / np.sqrt(n) - a * ndtr(-a * np.sqrt(n)))
    mean_lindley = float((density * x) @ weights)
    discrepancy = float(np.max(abs(extrapolated - reference)))
    assert mass_error < 1e-10
    assert abs(mean_lindley - mean_spitzer) < 1e-9
    assert discrepancy < 1e-9
    checks.append(dict(a=a, limit=limit, order=512, normalization_error=mass_error,
                       mean_lindley=mean_lindley, mean_spitzer=float(mean_spitzer),
                       arguments=args.tolist(), G_lindley=reference.tolist(),
                       FFT_fine_max_difference=float(np.max(abs(fine-reference))),
                       FFT_extrapolated_max_difference=discrepancy))
result = dict(passed=True, method="Independent finite-interval Lindley density equation; Gaussian quadrature, no FFT or compound-Poisson formula in the reference solve.",
              checks=checks, interval_certified=False)
(HERE / "lindley_crosscheck.json").write_text(json.dumps(result, indent=2) + "\n")
print(json.dumps(result))


==> anc/repair/repair.py <==
"""Streaming half-budget anchored-cone repair with true-point output.

Use Fraction inputs (including epsilon) for exact arithmetic.  The iterator
retains constant working state and emits each chord separately from its bridge.
Output segments are not merged, including when they happen to be collinear.
"""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction
from math import isfinite
from typing import Iterable, Iterator, Literal, Union


Scalar = Union[int, float, Fraction]


@dataclass(frozen=True)
class Sample:
    index: int
    time: Scalar
    value: Scalar


@dataclass(frozen=True)
class Segment:
    start: Sample
    end: Sample
    kind: Literal["chord", "bridge", "terminal"]
    cycle: int


def _check_finite(value: Scalar, name: str) -> None:
    # Do not convert Fractions to floats: very large rationals remain valid.
    if isinstance(value, float) and not isfinite(value):
        raise ValueError(f"{name} must be finite")


def repair(
    samples: Iterable[tuple[Scalar, Scalar]], epsilon: Scalar
) -> Iterator[Segment]:
    """Yield the repair's segments from a single pass over increasing times.

    Each rejection emits a true-endpoint chord and a one-grid-interval bridge.
    The rejected true sample then starts the next cycle with an empty cone.
    EOF emits at most one terminal chord.  Empty and singleton streams have
    no segments; the singleton's true sample is its sole reconstruction knot.

    The final tolerance is epsilon; the maintained cone uses epsilon / 2.
    Exact guarantees apply to exact arithmetic.  Floating-point inputs are
    accepted for convenience but this implementation does not certify rounding.
    Invalid tolerance, nonfinite floats, and nonincreasing times raise ValueError.
    As for any generator, validation occurs while the output is consumed.
    """
    _check_finite(epsilon, "epsilon")
    if epsilon <= 0:
        raise ValueError("epsilon must be positive")
    half_budget = epsilon / 2
    iterator = iter(samples)
    try:
        first_time, first_value = next(iterator)
    except StopIteration:
        return
    _check_finite(first_time, "time")
    _check_finite(first_value, "value")
    anchor = previous = Sample(0, first_time, first_value)
    lower: Scalar | None = None
    upper: Scalar | None = None
    cycle = 0

    for index, (time, value) in enumerate(iterator, start=1):
        _check_finite(time, "time")
        _check_finite(value, "value")
        if time <= previous.time:
            raise ValueError("sample times must be strictly increasing")
        current = Sample(index, time, value)
        elapsed = time - anchor.time
        offset = value - anchor.value
        point_lower = (offset - half_budget) / elapsed
        point_upper = (offset + half_budget) / elapsed
        next_lower = point_lower if lower is None else max(lower, point_lower)
        next_upper = point_upper if upper is None else min(upper, point_upper)

        if next_lower > next_upper:
            yield Segment(anchor, previous, "chord", cycle)
            yield Segment(previous, current, "bridge", cycle)
            anchor = current
            lower = upper = None
            cycle += 1
        else:
            lower, upper = next_lower, next_upper
        previous = current

    if previous.index > anchor.index:
        yield Segment(anchor, previous, "terminal", cycle)


==> anc/repair/verification.json <==
{
  "generated_utc": "2026-09-11T14:14:23.752123+00:00",
  "status": "passed",
  "arithmetic": "fractions.Fraction for all reconstruction residual checks",
  "random_seed": 20260911,
  "case_count": 248,
  "invalid_input_cases": 6,
  "checked_residuals": 15659,
  "checks": [
    "direct sample residuals on all emitted chords",
    "complete sample coverage and strictly positive segment spans",
    "continuity and true-valued output knots",
    "one-grid-interval bridges and cycle length at least two",
    "unmerged chord and bridge at rejection including EOF",
    "acceptance at the exact closed-cone boundary"
  ],
  "scope": "Finite deterministic implementation checks; not a proof of the asymptotic theorem or numerical constant certification.",
  "source_sha256": {
    "repair.py": "dd6ef5dbc3a4002181af56bff12baebb13ece941efac2c6a9c962eddb1edc3a2",
    "verify_repair.py": "e2061163eefd60df3daef3f29cc20157b623bf087840319d2bbd06b2667d9485"
  },
  "cases": [
    {
      "name": "empty",
      "sample_count": 0,
      "segment_count": 0,
      "completed_cycles": 0,
      "maximum_absolute_error": "0",
      "epsilon": "1",
      "checked_residuals": 0,
      "status": "passed"
    },
    {
      "name": "singleton",
      "sample_count": 1,
      "segment_count": 0,
      "completed_cycles": 0,
      "maximum_absolute_error": "0",
      "epsilon": "1",
      "checked_residuals": 0,
      "status": "passed"
    },
    {
      "name": "one_interval",
      "sample_count": 2,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "0",
      "epsilon": "1/7",
      "checked_residuals": 2,
      "status": "passed"
    },
    {
      "name": "affine_irregular",
      "sample_count": 5,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "0",
      "epsilon": "1/10",
      "checked_residuals": 5,
      "status": "passed"
    },
    {
      "name": "closed_boundary",
      "sample_count": 3,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "3/4",
      "epsilon": "1",
      "checked_residuals": 3,
      "status": "passed"
    },
    {
      "name": "reject_then_eof",
      "sample_count": 3,
      "segment_count": 2,
      "completed_cycles": 1,
      "maximum_absolute_error": "0",
      "epsilon": "1",
      "checked_residuals": 4,
      "status": "passed"
    },
    {
      "name": "native_counterexample",
      "sample_count": 5,
      "segment_count": 3,
      "completed_cycles": 1,
      "maximum_absolute_error": "1/2",
      "epsilon": "1",
      "checked_residuals": 7,
      "status": "passed"
    },
    {
      "name": "native_rank_counterexample",
      "sample_count": 7,
      "segment_count": 4,
      "completed_cycles": 2,
      "maximum_absolute_error": "1/3",
      "epsilon": "1",
      "checked_residuals": 10,
      "status": "passed"
    },
    {
      "name": "rational_stream_000",
      "sample_count": 48,
      "segment_count": 21,
      "completed_cycles": 10,
      "maximum_absolute_error": "259/51",
      "epsilon": "6",
      "checked_residuals": 68,
      "status": "passed"
    },
    {
      "name": "rational_stream_001",
      "sample_count": 11,
      "segment_count": 8,
      "completed_cycles": 4,
      "maximum_absolute_error": "14/13",
      "epsilon": "15/4",
      "checked_residuals": 18,
      "status": "passed"
    },
    {
      "name": "rational_stream_002",
      "sample_count": 23,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "13/8",
      "epsilon": "7/3",
      "checked_residuals": 39,
      "status": "passed"
    },
    {
      "name": "rational_stream_003",
      "sample_count": 44,
      "segment_count": 36,
      "completed_cycles": 18,
      "maximum_absolute_error": "416/189",
      "epsilon": "11/4",
      "checked_residuals": 79,
      "status": "passed"
    },
    {
      "name": "rational_stream_004",
      "sample_count": 70,
      "segment_count": 19,
      "completed_cycles": 9,
      "maximum_absolute_error": "59509/12096",
      "epsilon": "7",
      "checked_residuals": 88,
      "status": "passed"
    },
    {
      "name": "rational_stream_005",
      "sample_count": 57,
      "segment_count": 49,
      "completed_cycles": 24,
      "maximum_absolute_error": "43/42",
      "epsilon": "9/5",
      "checked_residuals": 105,
      "status": "passed"
    },
    {
      "name": "rational_stream_006",
      "sample_count": 12,
      "segment_count": 11,
      "completed_cycles": 5,
      "maximum_absolute_error": "0",
      "epsilon": "4/7",
      "checked_residuals": 22,
      "status": "passed"
    },
    {
      "name": "rational_stream_007",
      "sample_count": 3,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "71/22",
      "epsilon": "13/2",
      "checked_residuals": 3,
      "status": "passed"
    },
    {
      "name": "rational_stream_008",
      "sample_count": 38,
      "segment_count": 23,
      "completed_cycles": 11,
      "maximum_absolute_error": "37409/10500",
      "epsilon": "15/4",
      "checked_residuals": 60,
      "status": "passed"
    },
    {
      "name": "rational_stream_009",
      "sample_count": 18,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "0",
      "epsilon": "3/5",
      "checked_residuals": 34,
      "status": "passed"
    },
    {
      "name": "rational_stream_010",
      "sample_count": 65,
      "segment_count": 51,
      "completed_cycles": 25,
      "maximum_absolute_error": "502/357",
      "epsilon": "9/5",
      "checked_residuals": 115,
      "status": "passed"
    },
    {
      "name": "rational_stream_011",
      "sample_count": 66,
      "segment_count": 62,
      "completed_cycles": 31,
      "maximum_absolute_error": "27/115",
      "epsilon": "3/7",
      "checked_residuals": 127,
      "status": "passed"
    },
    {
      "name": "rational_stream_012",
      "sample_count": 5,
      "segment_count": 4,
      "completed_cycles": 2,
      "maximum_absolute_error": "0",
      "epsilon": "3",
      "checked_residuals": 8,
      "status": "passed"
    },
    {
      "name": "rational_stream_013",
      "sample_count": 9,
      "segment_count": 4,
      "completed_cycles": 2,
      "maximum_absolute_error": "653/430",
      "epsilon": "7",
      "checked_residuals": 12,
      "status": "passed"
    },
    {
      "name": "rational_stream_014",
      "sample_count": 38,
      "segment_count": 36,
      "completed_cycles": 18,
      "maximum_absolute_error": "2/17",
      "epsilon": "1/3",
      "checked_residuals": 73,
      "status": "passed"
    },
    {
      "name": "rational_stream_015",
      "sample_count": 48,
      "segment_count": 39,
      "completed_cycles": 19,
      "maximum_absolute_error": "41/34",
      "epsilon": "4/3",
      "checked_residuals": 86,
      "status": "passed"
    },
    {
      "name": "rational_stream_016",
      "sample_count": 16,
      "segment_count": 12,
      "completed_cycles": 6,
      "maximum_absolute_error": "40/119",
      "epsilon": "5/7",
      "checked_residuals": 27,
      "status": "passed"
    },
    {
      "name": "rational_stream_017",
      "sample_count": 33,
      "segment_count": 31,
      "completed_cycles": 15,
      "maximum_absolute_error": "1/21",
      "epsilon": "1/7",
      "checked_residuals": 63,
      "status": "passed"
    },
    {
      "name": "rational_stream_018",
      "sample_count": 49,
      "segment_count": 44,
      "completed_cycles": 22,
      "maximum_absolute_error": "51/76",
      "epsilon": "1",
      "checked_residuals": 92,
      "status": "passed"
    },
    {
      "name": "rational_stream_019",
      "sample_count": 59,
      "segment_count": 58,
      "completed_cycles": 29,
      "maximum_absolute_error": "0",
      "epsilon": "1/7",
      "checked_residuals": 116,
      "status": "passed"
    },
    {
      "name": "rational_stream_020",
      "sample_count": 53,
      "segment_count": 25,
      "completed_cycles": 12,
      "maximum_absolute_error": "437/180",
      "epsilon": "7/2",
      "checked_residuals": 77,
      "status": "passed"
    },
    {
      "name": "rational_stream_021",
      "sample_count": 58,
      "segment_count": 35,
      "completed_cycles": 17,
      "maximum_absolute_error": "311/120",
      "epsilon": "8/3",
      "checked_residuals": 92,
      "status": "passed"
    },
    {
      "name": "rational_stream_022",
      "sample_count": 51,
      "segment_count": 49,
      "completed_cycles": 24,
      "maximum_absolute_error": "7/34",
      "epsilon": "2/3",
      "checked_residuals": 99,
      "status": "passed"
    },
    {
      "name": "rational_stream_023",
      "sample_count": 31,
      "segment_count": 29,
      "completed_cycles": 14,
      "maximum_absolute_error": "4/55",
      "epsilon": "1",
      "checked_residuals": 59,
      "status": "passed"
    },
    {
      "name": "rational_stream_024",
      "sample_count": 67,
      "segment_count": 64,
      "completed_cycles": 32,
      "maximum_absolute_error": "5/11",
      "epsilon": "3/5",
      "checked_residuals": 130,
      "status": "passed"
    },
    {
      "name": "rational_stream_025",
      "sample_count": 31,
      "segment_count": 21,
      "completed_cycles": 10,
      "maximum_absolute_error": "23/11",
      "epsilon": "11/3",
      "checked_residuals": 51,
      "status": "passed"
    },
    {
      "name": "rational_stream_026",
      "sample_count": 26,
      "segment_count": 19,
      "completed_cycles": 9,
      "maximum_absolute_error": "2",
      "epsilon": "5/2",
      "checked_residuals": 44,
      "status": "passed"
    },
    {
      "name": "rational_stream_027",
      "sample_count": 69,
      "segment_count": 50,
      "completed_cycles": 25,
      "maximum_absolute_error": "80/63",
      "epsilon": "2",
      "checked_residuals": 118,
      "status": "passed"
    },
    {
      "name": "rational_stream_028",
      "sample_count": 4,
      "segment_count": 3,
      "completed_cycles": 1,
      "maximum_absolute_error": "0",
      "epsilon": "2/7",
      "checked_residuals": 6,
      "status": "passed"
    },
    {
      "name": "rational_stream_029",
      "sample_count": 16,
      "segment_count": 15,
      "completed_cycles": 7,
      "maximum_absolute_error": "0",
      "epsilon": "2/5",
      "checked_residuals": 30,
      "status": "passed"
    },
    {
      "name": "rational_stream_030",
      "sample_count": 17,
      "segment_count": 15,
      "completed_cycles": 7,
      "maximum_absolute_error": "223/1925",
      "epsilon": "6/7",
      "checked_residuals": 31,
      "status": "passed"
    },
    {
      "name": "rational_stream_031",
      "sample_count": 13,
      "segment_count": 9,
      "completed_cycles": 4,
      "maximum_absolute_error": "3453/2030",
      "epsilon": "3",
      "checked_residuals": 21,
      "status": "passed"
    },
    {
      "name": "rational_stream_032",
      "sample_count": 2,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "0",
      "epsilon": "5",
      "checked_residuals": 2,
      "status": "passed"
    },
    {
      "name": "rational_stream_033",
      "sample_count": 38,
      "segment_count": 31,
      "completed_cycles": 15,
      "maximum_absolute_error": "13/16",
      "epsilon": "1",
      "checked_residuals": 68,
      "status": "passed"
    },
    {
      "name": "rational_stream_034",
      "sample_count": 18,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "0",
      "epsilon": "1/6",
      "checked_residuals": 34,
      "status": "passed"
    },
    {
      "name": "rational_stream_035",
      "sample_count": 10,
      "segment_count": 7,
      "completed_cycles": 3,
      "maximum_absolute_error": "5/3",
      "epsilon": "9/4",
      "checked_residuals": 16,
      "status": "passed"
    },
    {
      "name": "rational_stream_036",
      "sample_count": 16,
      "segment_count": 14,
      "completed_cycles": 7,
      "maximum_absolute_error": "21/74",
      "epsilon": "3/4",
      "checked_residuals": 29,
      "status": "passed"
    },
    {
      "name": "rational_stream_037",
      "sample_count": 2,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "0",
      "epsilon": "8/3",
      "checked_residuals": 2,
      "status": "passed"
    },
    {
      "name": "rational_stream_038",
      "sample_count": 11,
      "segment_count": 8,
      "completed_cycles": 4,
      "maximum_absolute_error": "34/55",
      "epsilon": "6/7",
      "checked_residuals": 18,
      "status": "passed"
    },
    {
      "name": "rational_stream_039",
      "sample_count": 55,
      "segment_count": 13,
      "completed_cycles": 6,
      "maximum_absolute_error": "432353/46984",
      "epsilon": "12",
      "checked_residuals": 67,
      "status": "passed"
    },
    {
      "name": "rational_stream_040",
      "sample_count": 39,
      "segment_count": 38,
      "completed_cycles": 19,
      "maximum_absolute_error": "0",
      "epsilon": "1/3",
      "checked_residuals": 76,
      "status": "passed"
    },
    {
      "name": "rational_stream_041",
      "sample_count": 62,
      "segment_count": 39,
      "completed_cycles": 19,
      "maximum_absolute_error": "239/104",
      "epsilon": "11/4",
      "checked_residuals": 100,
      "status": "passed"
    },
    {
      "name": "rational_stream_042",
      "sample_count": 49,
      "segment_count": 25,
      "completed_cycles": 12,
      "maximum_absolute_error": "21793/9030",
      "epsilon": "7/2",
      "checked_residuals": 73,
      "status": "passed"
    },
    {
      "name": "rational_stream_043",
      "sample_count": 61,
      "segment_count": 11,
      "completed_cycles": 5,
      "maximum_absolute_error": "210437/17970",
      "epsilon": "15",
      "checked_residuals": 71,
      "status": "passed"
    },
    {
      "name": "rational_stream_044",
      "sample_count": 63,
      "segment_count": 27,
      "completed_cycles": 13,
      "maximum_absolute_error": "217664/50505",
      "epsilon": "5",
      "checked_residuals": 89,
      "status": "passed"
    },
    {
      "name": "rational_stream_045",
      "sample_count": 13,
      "segment_count": 11,
      "completed_cycles": 5,
      "maximum_absolute_error": "2/5",
      "epsilon": "5/4",
      "checked_residuals": 23,
      "status": "passed"
    },
    {
      "name": "rational_stream_046",
      "sample_count": 9,
      "segment_count": 5,
      "completed_cycles": 2,
      "maximum_absolute_error": "225/103",
      "epsilon": "3",
      "checked_residuals": 13,
      "status": "passed"
    },
    {
      "name": "rational_stream_047",
      "sample_count": 58,
      "segment_count": 41,
      "completed_cycles": 20,
      "maximum_absolute_error": "374/175",
      "epsilon": "5/2",
      "checked_residuals": 98,
      "status": "passed"
    },
    {
      "name": "rational_stream_048",
      "sample_count": 39,
      "segment_count": 14,
      "completed_cycles": 7,
      "maximum_absolute_error": "4172387/651588",
      "epsilon": "10",
      "checked_residuals": 52,
      "status": "passed"
    },
    {
      "name": "rational_stream_049",
      "sample_count": 58,
      "segment_count": 51,
      "completed_cycles": 25,
      "maximum_absolute_error": "637/1240",
      "epsilon": "5/6",
      "checked_residuals": 108,
      "status": "passed"
    },
    {
      "name": "rational_stream_050",
      "sample_count": 61,
      "segment_count": 56,
      "completed_cycles": 28,
      "maximum_absolute_error": "11/39",
      "epsilon": "1/3",
      "checked_residuals": 116,
      "status": "passed"
    },
    {
      "name": "rational_stream_051",
      "sample_count": 23,
      "segment_count": 20,
      "completed_cycles": 10,
      "maximum_absolute_error": "2/3",
      "epsilon": "1",
      "checked_residuals": 42,
      "status": "passed"
    },
    {
      "name": "rational_stream_052",
      "sample_count": 69,
      "segment_count": 55,
      "completed_cycles": 27,
      "maximum_absolute_error": "235/182",
      "epsilon": "9/5",
      "checked_residuals": 123,
      "status": "passed"
    },
    {
      "name": "rational_stream_053",
      "sample_count": 49,
      "segment_count": 38,
      "completed_cycles": 19,
      "maximum_absolute_error": "222/161",
      "epsilon": "2",
      "checked_residuals": 86,
      "status": "passed"
    },
    {
      "name": "rational_stream_054",
      "sample_count": 26,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "33/14",
      "epsilon": "4",
      "checked_residuals": 42,
      "status": "passed"
    },
    {
      "name": "rational_stream_055",
      "sample_count": 18,
      "segment_count": 13,
      "completed_cycles": 6,
      "maximum_absolute_error": "20/13",
      "epsilon": "5/2",
      "checked_residuals": 30,
      "status": "passed"
    },
    {
      "name": "rational_stream_056",
      "sample_count": 31,
      "segment_count": 23,
      "completed_cycles": 11,
      "maximum_absolute_error": "6/5",
      "epsilon": "12/7",
      "checked_residuals": 53,
      "status": "passed"
    },
    {
      "name": "rational_stream_057",
      "sample_count": 69,
      "segment_count": 41,
      "completed_cycles": 20,
      "maximum_absolute_error": "239/123",
      "epsilon": "13/5",
      "checked_residuals": 109,
      "status": "passed"
    },
    {
      "name": "rational_stream_058",
      "sample_count": 47,
      "segment_count": 46,
      "completed_cycles": 23,
      "maximum_absolute_error": "0",
      "epsilon": "1/2",
      "checked_residuals": 92,
      "status": "passed"
    },
    {
      "name": "rational_stream_059",
      "sample_count": 70,
      "segment_count": 31,
      "completed_cycles": 15,
      "maximum_absolute_error": "1399/276",
      "epsilon": "11/2",
      "checked_residuals": 100,
      "status": "passed"
    },
    {
      "name": "rational_stream_060",
      "sample_count": 31,
      "segment_count": 20,
      "completed_cycles": 10,
      "maximum_absolute_error": "17/7",
      "epsilon": "3",
      "checked_residuals": 50,
      "status": "passed"
    },
    {
      "name": "rational_stream_061",
      "sample_count": 60,
      "segment_count": 45,
      "completed_cycles": 22,
      "maximum_absolute_error": "641/490",
      "epsilon": "2",
      "checked_residuals": 104,
      "status": "passed"
    },
    {
      "name": "rational_stream_062",
      "sample_count": 6,
      "segment_count": 4,
      "completed_cycles": 2,
      "maximum_absolute_error": "2/5",
      "epsilon": "3/4",
      "checked_residuals": 9,
      "status": "passed"
    },
    {
      "name": "rational_stream_063",
      "sample_count": 46,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "4271/900",
      "epsilon": "11/2",
      "checked_residuals": 62,
      "status": "passed"
    },
    {
      "name": "rational_stream_064",
      "sample_count": 72,
      "segment_count": 58,
      "completed_cycles": 29,
      "maximum_absolute_error": "4/3",
      "epsilon": "3/2",
      "checked_residuals": 129,
      "status": "passed"
    },
    {
      "name": "rational_stream_065",
      "sample_count": 14,
      "segment_count": 10,
      "completed_cycles": 5,
      "maximum_absolute_error": "7/11",
      "epsilon": "1",
      "checked_residuals": 23,
      "status": "passed"
    },
    {
      "name": "rational_stream_066",
      "sample_count": 32,
      "segment_count": 30,
      "completed_cycles": 15,
      "maximum_absolute_error": "19/96",
      "epsilon": "3/5",
      "checked_residuals": 61,
      "status": "passed"
    },
    {
      "name": "rational_stream_067",
      "sample_count": 9,
      "segment_count": 5,
      "completed_cycles": 2,
      "maximum_absolute_error": "163/103",
      "epsilon": "7/3",
      "checked_residuals": 13,
      "status": "passed"
    },
    {
      "name": "rational_stream_068",
      "sample_count": 68,
      "segment_count": 31,
      "completed_cycles": 15,
      "maximum_absolute_error": "5576/1257",
      "epsilon": "5",
      "checked_residuals": 98,
      "status": "passed"
    },
    {
      "name": "rational_stream_069",
      "sample_count": 67,
      "segment_count": 33,
      "completed_cycles": 16,
      "maximum_absolute_error": "6799/2446",
      "epsilon": "13/4",
      "checked_residuals": 99,
      "status": "passed"
    },
    {
      "name": "rational_stream_070",
      "sample_count": 39,
      "segment_count": 29,
      "completed_cycles": 14,
      "maximum_absolute_error": "62/35",
      "epsilon": "8/3",
      "checked_residuals": 67,
      "status": "passed"
    },
    {
      "name": "rational_stream_071",
      "sample_count": 44,
      "segment_count": 34,
      "completed_cycles": 17,
      "maximum_absolute_error": "68/63",
      "epsilon": "11/7",
      "checked_residuals": 77,
      "status": "passed"
    },
    {
      "name": "rational_stream_072",
      "sample_count": 10,
      "segment_count": 3,
      "completed_cycles": 1,
      "maximum_absolute_error": "745427/408940",
      "epsilon": "14/5",
      "checked_residuals": 12,
      "status": "passed"
    },
    {
      "name": "rational_stream_073",
      "sample_count": 42,
      "segment_count": 41,
      "completed_cycles": 20,
      "maximum_absolute_error": "0",
      "epsilon": "5/6",
      "checked_residuals": 82,
      "status": "passed"
    },
    {
      "name": "rational_stream_074",
      "sample_count": 62,
      "segment_count": 34,
      "completed_cycles": 17,
      "maximum_absolute_error": "51/14",
      "epsilon": "14/3",
      "checked_residuals": 95,
      "status": "passed"
    },
    {
      "name": "rational_stream_075",
      "sample_count": 71,
      "segment_count": 58,
      "completed_cycles": 29,
      "maximum_absolute_error": "15/14",
      "epsilon": "9/7",
      "checked_residuals": 128,
      "status": "passed"
    },
    {
      "name": "rational_stream_076",
      "sample_count": 68,
      "segment_count": 28,
      "completed_cycles": 14,
      "maximum_absolute_error": "6755/1269",
      "epsilon": "15/2",
      "checked_residuals": 95,
      "status": "passed"
    },
    {
      "name": "rational_stream_077",
      "sample_count": 68,
      "segment_count": 37,
      "completed_cycles": 18,
      "maximum_absolute_error": "85/33",
      "epsilon": "3",
      "checked_residuals": 104,
      "status": "passed"
    },
    {
      "name": "rational_stream_078",
      "sample_count": 22,
      "segment_count": 13,
      "completed_cycles": 6,
      "maximum_absolute_error": "73/32",
      "epsilon": "7/2",
      "checked_residuals": 34,
      "status": "passed"
    },
    {
      "name": "rational_stream_079",
      "sample_count": 9,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "415227/115780",
      "epsilon": "10",
      "checked_residuals": 9,
      "status": "passed"
    },
    {
      "name": "rational_stream_080",
      "sample_count": 70,
      "segment_count": 43,
      "completed_cycles": 21,
      "maximum_absolute_error": "56/19",
      "epsilon": "4",
      "checked_residuals": 112,
      "status": "passed"
    },
    {
      "name": "rational_stream_081",
      "sample_count": 14,
      "segment_count": 6,
      "completed_cycles": 3,
      "maximum_absolute_error": "29479/4312",
      "epsilon": "8",
      "checked_residuals": 19,
      "status": "passed"
    },
    {
      "name": "rational_stream_082",
      "sample_count": 60,
      "segment_count": 47,
      "completed_cycles": 23,
      "maximum_absolute_error": "957/595",
      "epsilon": "2",
      "checked_residuals": 106,
      "status": "passed"
    },
    {
      "name": "rational_stream_083",
      "sample_count": 71,
      "segment_count": 69,
      "completed_cycles": 34,
      "maximum_absolute_error": "8/43",
      "epsilon": "2/7",
      "checked_residuals": 139,
      "status": "passed"
    },
    {
      "name": "rational_stream_084",
      "sample_count": 10,
      "segment_count": 4,
      "completed_cycles": 2,
      "maximum_absolute_error": "41002/16443",
      "epsilon": "11/3",
      "checked_residuals": 13,
      "status": "passed"
    },
    {
      "name": "rational_stream_085",
      "sample_count": 53,
      "segment_count": 43,
      "completed_cycles": 21,
      "maximum_absolute_error": "9/7",
      "epsilon": "15/7",
      "checked_residuals": 95,
      "status": "passed"
    },
    {
      "name": "rational_stream_086",
      "sample_count": 48,
      "segment_count": 44,
      "completed_cycles": 22,
      "maximum_absolute_error": "18/47",
      "epsilon": "2/3",
      "checked_residuals": 91,
      "status": "passed"
    },
    {
      "name": "rational_stream_087",
      "sample_count": 52,
      "segment_count": 49,
      "completed_cycles": 24,
      "maximum_absolute_error": "1/3",
      "epsilon": "1/2",
      "checked_residuals": 100,
      "status": "passed"
    },
    {
      "name": "rational_stream_088",
      "sample_count": 29,
      "segment_count": 26,
      "completed_cycles": 13,
      "maximum_absolute_error": "331/232",
      "epsilon": "3/2",
      "checked_residuals": 54,
      "status": "passed"
    },
    {
      "name": "rational_stream_089",
      "sample_count": 25,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "1457/644",
      "epsilon": "11/4",
      "checked_residuals": 41,
      "status": "passed"
    },
    {
      "name": "rational_stream_090",
      "sample_count": 71,
      "segment_count": 64,
      "completed_cycles": 32,
      "maximum_absolute_error": "579/530",
      "epsilon": "4/3",
      "checked_residuals": 134,
      "status": "passed"
    },
    {
      "name": "rational_stream_091",
      "sample_count": 70,
      "segment_count": 55,
      "completed_cycles": 27,
      "maximum_absolute_error": "11/7",
      "epsilon": "2",
      "checked_residuals": 124,
      "status": "passed"
    },
    {
      "name": "rational_stream_092",
      "sample_count": 10,
      "segment_count": 2,
      "completed_cycles": 1,
      "maximum_absolute_error": "52313/8778",
      "epsilon": "10",
      "checked_residuals": 11,
      "status": "passed"
    },
    {
      "name": "rational_stream_093",
      "sample_count": 23,
      "segment_count": 6,
      "completed_cycles": 3,
      "maximum_absolute_error": "258653/32284",
      "epsilon": "10",
      "checked_residuals": 28,
      "status": "passed"
    },
    {
      "name": "rational_stream_094",
      "sample_count": 65,
      "segment_count": 43,
      "completed_cycles": 21,
      "maximum_absolute_error": "141/58",
      "epsilon": "3",
      "checked_residuals": 107,
      "status": "passed"
    },
    {
      "name": "rational_stream_095",
      "sample_count": 59,
      "segment_count": 44,
      "completed_cycles": 22,
      "maximum_absolute_error": "656/329",
      "epsilon": "7/3",
      "checked_residuals": 102,
      "status": "passed"
    },
    {
      "name": "rational_stream_096",
      "sample_count": 46,
      "segment_count": 36,
      "completed_cycles": 18,
      "maximum_absolute_error": "33/26",
      "epsilon": "2",
      "checked_residuals": 81,
      "status": "passed"
    },
    {
      "name": "rational_stream_097",
      "sample_count": 41,
      "segment_count": 19,
      "completed_cycles": 9,
      "maximum_absolute_error": "99/23",
      "epsilon": "6",
      "checked_residuals": 59,
      "status": "passed"
    },
    {
      "name": "rational_stream_098",
      "sample_count": 23,
      "segment_count": 14,
      "completed_cycles": 7,
      "maximum_absolute_error": "17/11",
      "epsilon": "9/5",
      "checked_residuals": 36,
      "status": "passed"
    },
    {
      "name": "rational_stream_099",
      "sample_count": 41,
      "segment_count": 40,
      "completed_cycles": 20,
      "maximum_absolute_error": "0",
      "epsilon": "1/3",
      "checked_residuals": 80,
      "status": "passed"
    },
    {
      "name": "rational_stream_100",
      "sample_count": 8,
      "segment_count": 3,
      "completed_cycles": 1,
      "maximum_absolute_error": "48253/51240",
      "epsilon": "6",
      "checked_residuals": 10,
      "status": "passed"
    },
    {
      "name": "rational_stream_101",
      "sample_count": 67,
      "segment_count": 57,
      "completed_cycles": 28,
      "maximum_absolute_error": "11637/9580",
      "epsilon": "10/7",
      "checked_residuals": 123,
      "status": "passed"
    },
    {
      "name": "rational_stream_102",
      "sample_count": 23,
      "segment_count": 19,
      "completed_cycles": 9,
      "maximum_absolute_error": "411/200",
      "epsilon": "13/5",
      "checked_residuals": 41,
      "status": "passed"
    },
    {
      "name": "rational_stream_103",
      "sample_count": 57,
      "segment_count": 36,
      "completed_cycles": 18,
      "maximum_absolute_error": "1267/555",
      "epsilon": "10/3",
      "checked_residuals": 92,
      "status": "passed"
    },
    {
      "name": "rational_stream_104",
      "sample_count": 41,
      "segment_count": 36,
      "completed_cycles": 18,
      "maximum_absolute_error": "18/23",
      "epsilon": "5/4",
      "checked_residuals": 76,
      "status": "passed"
    },
    {
      "name": "rational_stream_105",
      "sample_count": 25,
      "segment_count": 22,
      "completed_cycles": 11,
      "maximum_absolute_error": "206/145",
      "epsilon": "2",
      "checked_residuals": 46,
      "status": "passed"
    },
    {
      "name": "rational_stream_106",
      "sample_count": 6,
      "segment_count": 4,
      "completed_cycles": 2,
      "maximum_absolute_error": "41/301",
      "epsilon": "1/2",
      "checked_residuals": 9,
      "status": "passed"
    },
    {
      "name": "rational_stream_107",
      "sample_count": 35,
      "segment_count": 21,
      "completed_cycles": 10,
      "maximum_absolute_error": "101/46",
      "epsilon": "3",
      "checked_residuals": 55,
      "status": "passed"
    },
    {
      "name": "rational_stream_108",
      "sample_count": 51,
      "segment_count": 33,
      "completed_cycles": 16,
      "maximum_absolute_error": "429/206",
      "epsilon": "12/5",
      "checked_residuals": 83,
      "status": "passed"
    },
    {
      "name": "rational_stream_109",
      "sample_count": 15,
      "segment_count": 11,
      "completed_cycles": 5,
      "maximum_absolute_error": "449/205",
      "epsilon": "3",
      "checked_residuals": 25,
      "status": "passed"
    },
    {
      "name": "rational_stream_110",
      "sample_count": 2,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "0",
      "epsilon": "1",
      "checked_residuals": 2,
      "status": "passed"
    },
    {
      "name": "rational_stream_111",
      "sample_count": 44,
      "segment_count": 29,
      "completed_cycles": 14,
      "maximum_absolute_error": "92/37",
      "epsilon": "3",
      "checked_residuals": 72,
      "status": "passed"
    },
    {
      "name": "rational_stream_112",
      "sample_count": 23,
      "segment_count": 13,
      "completed_cycles": 6,
      "maximum_absolute_error": "897873/300370",
      "epsilon": "4",
      "checked_residuals": 35,
      "status": "passed"
    },
    {
      "name": "rational_stream_113",
      "sample_count": 62,
      "segment_count": 33,
      "completed_cycles": 16,
      "maximum_absolute_error": "149/38",
      "epsilon": "14/3",
      "checked_residuals": 94,
      "status": "passed"
    },
    {
      "name": "rational_stream_114",
      "sample_count": 18,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "0",
      "epsilon": "8/7",
      "checked_residuals": 34,
      "status": "passed"
    },
    {
      "name": "rational_stream_115",
      "sample_count": 4,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "877/555",
      "epsilon": "4",
      "checked_residuals": 4,
      "status": "passed"
    },
    {
      "name": "rational_stream_116",
      "sample_count": 44,
      "segment_count": 38,
      "completed_cycles": 19,
      "maximum_absolute_error": "7/10",
      "epsilon": "1",
      "checked_residuals": 81,
      "status": "passed"
    },
    {
      "name": "rational_stream_117",
      "sample_count": 70,
      "segment_count": 53,
      "completed_cycles": 26,
      "maximum_absolute_error": "253/135",
      "epsilon": "15/7",
      "checked_residuals": 122,
      "status": "passed"
    },
    {
      "name": "rational_stream_118",
      "sample_count": 41,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "4735/916",
      "epsilon": "7",
      "checked_residuals": 57,
      "status": "passed"
    },
    {
      "name": "rational_stream_119",
      "sample_count": 52,
      "segment_count": 49,
      "completed_cycles": 24,
      "maximum_absolute_error": "23/84",
      "epsilon": "1/3",
      "checked_residuals": 100,
      "status": "passed"
    },
    {
      "name": "rational_stream_120",
      "sample_count": 67,
      "segment_count": 47,
      "completed_cycles": 23,
      "maximum_absolute_error": "6808/3489",
      "epsilon": "9/4",
      "checked_residuals": 113,
      "status": "passed"
    },
    {
      "name": "rational_stream_121",
      "sample_count": 54,
      "segment_count": 36,
      "completed_cycles": 18,
      "maximum_absolute_error": "124/51",
      "epsilon": "13/5",
      "checked_residuals": 89,
      "status": "passed"
    },
    {
      "name": "rational_stream_122",
      "sample_count": 38,
      "segment_count": 35,
      "completed_cycles": 17,
      "maximum_absolute_error": "1/4",
      "epsilon": "5/3",
      "checked_residuals": 72,
      "status": "passed"
    },
    {
      "name": "rational_stream_123",
      "sample_count": 72,
      "segment_count": 67,
      "completed_cycles": 33,
      "maximum_absolute_error": "374/555",
      "epsilon": "6/7",
      "checked_residuals": 138,
      "status": "passed"
    },
    {
      "name": "rational_stream_124",
      "sample_count": 56,
      "segment_count": 47,
      "completed_cycles": 23,
      "maximum_absolute_error": "157/132",
      "epsilon": "2",
      "checked_residuals": 102,
      "status": "passed"
    },
    {
      "name": "rational_stream_125",
      "sample_count": 47,
      "segment_count": 30,
      "completed_cycles": 15,
      "maximum_absolute_error": "4069/1852",
      "epsilon": "3",
      "checked_residuals": 76,
      "status": "passed"
    },
    {
      "name": "rational_stream_126",
      "sample_count": 15,
      "segment_count": 13,
      "completed_cycles": 6,
      "maximum_absolute_error": "3/10",
      "epsilon": "3/2",
      "checked_residuals": 27,
      "status": "passed"
    },
    {
      "name": "rational_stream_127",
      "sample_count": 32,
      "segment_count": 19,
      "completed_cycles": 9,
      "maximum_absolute_error": "207/85",
      "epsilon": "4",
      "checked_residuals": 50,
      "status": "passed"
    },
    {
      "name": "rational_stream_128",
      "sample_count": 53,
      "segment_count": 26,
      "completed_cycles": 13,
      "maximum_absolute_error": "9293/2769",
      "epsilon": "9/2",
      "checked_residuals": 78,
      "status": "passed"
    },
    {
      "name": "rational_stream_129",
      "sample_count": 44,
      "segment_count": 31,
      "completed_cycles": 15,
      "maximum_absolute_error": "89/60",
      "epsilon": "8/3",
      "checked_residuals": 74,
      "status": "passed"
    },
    {
      "name": "rational_stream_130",
      "sample_count": 21,
      "segment_count": 20,
      "completed_cycles": 10,
      "maximum_absolute_error": "0",
      "epsilon": "1/4",
      "checked_residuals": 40,
      "status": "passed"
    },
    {
      "name": "rational_stream_131",
      "sample_count": 32,
      "segment_count": 30,
      "completed_cycles": 15,
      "maximum_absolute_error": "19/21",
      "epsilon": "6/5",
      "checked_residuals": 61,
      "status": "passed"
    },
    {
      "name": "rational_stream_132",
      "sample_count": 9,
      "segment_count": 5,
      "completed_cycles": 2,
      "maximum_absolute_error": "45/16",
      "epsilon": "4",
      "checked_residuals": 13,
      "status": "passed"
    },
    {
      "name": "rational_stream_133",
      "sample_count": 40,
      "segment_count": 31,
      "completed_cycles": 15,
      "maximum_absolute_error": "23/21",
      "epsilon": "12/7",
      "checked_residuals": 70,
      "status": "passed"
    },
    {
      "name": "rational_stream_134",
      "sample_count": 68,
      "segment_count": 65,
      "completed_cycles": 32,
      "maximum_absolute_error": "19/39",
      "epsilon": "5/6",
      "checked_residuals": 132,
      "status": "passed"
    },
    {
      "name": "rational_stream_135",
      "sample_count": 9,
      "segment_count": 8,
      "completed_cycles": 4,
      "maximum_absolute_error": "0",
      "epsilon": "1/6",
      "checked_residuals": 16,
      "status": "passed"
    },
    {
      "name": "rational_stream_136",
      "sample_count": 13,
      "segment_count": 12,
      "completed_cycles": 6,
      "maximum_absolute_error": "0",
      "epsilon": "1/4",
      "checked_residuals": 24,
      "status": "passed"
    },
    {
      "name": "rational_stream_137",
      "sample_count": 27,
      "segment_count": 26,
      "completed_cycles": 13,
      "maximum_absolute_error": "0",
      "epsilon": "1/7",
      "checked_residuals": 52,
      "status": "passed"
    },
    {
      "name": "rational_stream_138",
      "sample_count": 14,
      "segment_count": 9,
      "completed_cycles": 4,
      "maximum_absolute_error": "79/56",
      "epsilon": "2",
      "checked_residuals": 22,
      "status": "passed"
    },
    {
      "name": "rational_stream_139",
      "sample_count": 36,
      "segment_count": 30,
      "completed_cycles": 15,
      "maximum_absolute_error": "1268/2261",
      "epsilon": "1",
      "checked_residuals": 65,
      "status": "passed"
    },
    {
      "name": "rational_stream_140",
      "sample_count": 69,
      "segment_count": 61,
      "completed_cycles": 30,
      "maximum_absolute_error": "67/100",
      "epsilon": "1",
      "checked_residuals": 129,
      "status": "passed"
    },
    {
      "name": "rational_stream_141",
      "sample_count": 29,
      "segment_count": 18,
      "completed_cycles": 9,
      "maximum_absolute_error": "543/220",
      "epsilon": "3",
      "checked_residuals": 46,
      "status": "passed"
    },
    {
      "name": "rational_stream_142",
      "sample_count": 21,
      "segment_count": 13,
      "completed_cycles": 6,
      "maximum_absolute_error": "92/27",
      "epsilon": "5",
      "checked_residuals": 33,
      "status": "passed"
    },
    {
      "name": "rational_stream_143",
      "sample_count": 43,
      "segment_count": 29,
      "completed_cycles": 14,
      "maximum_absolute_error": "934/453",
      "epsilon": "11/4",
      "checked_residuals": 71,
      "status": "passed"
    },
    {
      "name": "rational_stream_144",
      "sample_count": 5,
      "segment_count": 4,
      "completed_cycles": 2,
      "maximum_absolute_error": "0",
      "epsilon": "3/2",
      "checked_residuals": 8,
      "status": "passed"
    },
    {
      "name": "rational_stream_145",
      "sample_count": 67,
      "segment_count": 44,
      "completed_cycles": 22,
      "maximum_absolute_error": "24/13",
      "epsilon": "8/3",
      "checked_residuals": 110,
      "status": "passed"
    },
    {
      "name": "rational_stream_146",
      "sample_count": 33,
      "segment_count": 15,
      "completed_cycles": 7,
      "maximum_absolute_error": "70466/13881",
      "epsilon": "13/2",
      "checked_residuals": 47,
      "status": "passed"
    },
    {
      "name": "rational_stream_147",
      "sample_count": 36,
      "segment_count": 35,
      "completed_cycles": 17,
      "maximum_absolute_error": "0",
      "epsilon": "1/3",
      "checked_residuals": 70,
      "status": "passed"
    },
    {
      "name": "rational_stream_148",
      "sample_count": 69,
      "segment_count": 49,
      "completed_cycles": 24,
      "maximum_absolute_error": "2",
      "epsilon": "7/3",
      "checked_residuals": 117,
      "status": "passed"
    },
    {
      "name": "rational_stream_149",
      "sample_count": 12,
      "segment_count": 11,
      "completed_cycles": 5,
      "maximum_absolute_error": "0",
      "epsilon": "2/7",
      "checked_residuals": 22,
      "status": "passed"
    },
    {
      "name": "rational_stream_150",
      "sample_count": 40,
      "segment_count": 15,
      "completed_cycles": 7,
      "maximum_absolute_error": "718/87",
      "epsilon": "12",
      "checked_residuals": 54,
      "status": "passed"
    },
    {
      "name": "rational_stream_151",
      "sample_count": 45,
      "segment_count": 29,
      "completed_cycles": 14,
      "maximum_absolute_error": "251/110",
      "epsilon": "14/5",
      "checked_residuals": 73,
      "status": "passed"
    },
    {
      "name": "rational_stream_152",
      "sample_count": 22,
      "segment_count": 15,
      "completed_cycles": 7,
      "maximum_absolute_error": "974/935",
      "epsilon": "7/5",
      "checked_residuals": 36,
      "status": "passed"
    },
    {
      "name": "rational_stream_153",
      "sample_count": 35,
      "segment_count": 28,
      "completed_cycles": 14,
      "maximum_absolute_error": "54/43",
      "epsilon": "3/2",
      "checked_residuals": 62,
      "status": "passed"
    },
    {
      "name": "rational_stream_154",
      "sample_count": 42,
      "segment_count": 35,
      "completed_cycles": 17,
      "maximum_absolute_error": "24/19",
      "epsilon": "9/5",
      "checked_residuals": 76,
      "status": "passed"
    },
    {
      "name": "rational_stream_155",
      "sample_count": 44,
      "segment_count": 9,
      "completed_cycles": 4,
      "maximum_absolute_error": "15859/1626",
      "epsilon": "13",
      "checked_residuals": 52,
      "status": "passed"
    },
    {
      "name": "rational_stream_156",
      "sample_count": 56,
      "segment_count": 51,
      "completed_cycles": 25,
      "maximum_absolute_error": "61/114",
      "epsilon": "1",
      "checked_residuals": 106,
      "status": "passed"
    },
    {
      "name": "rational_stream_157",
      "sample_count": 51,
      "segment_count": 27,
      "completed_cycles": 13,
      "maximum_absolute_error": "308989/81060",
      "epsilon": "13/3",
      "checked_residuals": 77,
      "status": "passed"
    },
    {
      "name": "rational_stream_158",
      "sample_count": 67,
      "segment_count": 39,
      "completed_cycles": 19,
      "maximum_absolute_error": "678/175",
      "epsilon": "13/3",
      "checked_residuals": 105,
      "status": "passed"
    },
    {
      "name": "rational_stream_159",
      "sample_count": 49,
      "segment_count": 9,
      "completed_cycles": 4,
      "maximum_absolute_error": "13431/1126",
      "epsilon": "15",
      "checked_residuals": 57,
      "status": "passed"
    },
    {
      "name": "rational_stream_160",
      "sample_count": 69,
      "segment_count": 65,
      "completed_cycles": 32,
      "maximum_absolute_error": "11/78",
      "epsilon": "1/5",
      "checked_residuals": 133,
      "status": "passed"
    },
    {
      "name": "rational_stream_161",
      "sample_count": 14,
      "segment_count": 12,
      "completed_cycles": 6,
      "maximum_absolute_error": "295/357",
      "epsilon": "7/5",
      "checked_residuals": 25,
      "status": "passed"
    },
    {
      "name": "rational_stream_162",
      "sample_count": 59,
      "segment_count": 33,
      "completed_cycles": 16,
      "maximum_absolute_error": "6099/2044",
      "epsilon": "14/3",
      "checked_residuals": 91,
      "status": "passed"
    },
    {
      "name": "rational_stream_163",
      "sample_count": 72,
      "segment_count": 55,
      "completed_cycles": 27,
      "maximum_absolute_error": "33/20",
      "epsilon": "2",
      "checked_residuals": 126,
      "status": "passed"
    },
    {
      "name": "rational_stream_164",
      "sample_count": 45,
      "segment_count": 38,
      "completed_cycles": 19,
      "maximum_absolute_error": "75/91",
      "epsilon": "1",
      "checked_residuals": 82,
      "status": "passed"
    },
    {
      "name": "rational_stream_165",
      "sample_count": 62,
      "segment_count": 31,
      "completed_cycles": 15,
      "maximum_absolute_error": "41287/12390",
      "epsilon": "4",
      "checked_residuals": 92,
      "status": "passed"
    },
    {
      "name": "rational_stream_166",
      "sample_count": 66,
      "segment_count": 64,
      "completed_cycles": 32,
      "maximum_absolute_error": "103/1120",
      "epsilon": "1/2",
      "checked_residuals": 129,
      "status": "passed"
    },
    {
      "name": "rational_stream_167",
      "sample_count": 8,
      "segment_count": 6,
      "completed_cycles": 3,
      "maximum_absolute_error": "1/10",
      "epsilon": "3/4",
      "checked_residuals": 13,
      "status": "passed"
    },
    {
      "name": "rational_stream_168",
      "sample_count": 6,
      "segment_count": 3,
      "completed_cycles": 1,
      "maximum_absolute_error": "82/63",
      "epsilon": "8/3",
      "checked_residuals": 8,
      "status": "passed"
    },
    {
      "name": "rational_stream_169",
      "sample_count": 16,
      "segment_count": 13,
      "completed_cycles": 6,
      "maximum_absolute_error": "3/35",
      "epsilon": "6/7",
      "checked_residuals": 28,
      "status": "passed"
    },
    {
      "name": "rational_stream_170",
      "sample_count": 72,
      "segment_count": 42,
      "completed_cycles": 21,
      "maximum_absolute_error": "1619/618",
      "epsilon": "3",
      "checked_residuals": 113,
      "status": "passed"
    },
    {
      "name": "rational_stream_171",
      "sample_count": 52,
      "segment_count": 34,
      "completed_cycles": 17,
      "maximum_absolute_error": "69/32",
      "epsilon": "14/5",
      "checked_residuals": 85,
      "status": "passed"
    },
    {
      "name": "rational_stream_172",
      "sample_count": 70,
      "segment_count": 59,
      "completed_cycles": 29,
      "maximum_absolute_error": "1",
      "epsilon": "5/4",
      "checked_residuals": 128,
      "status": "passed"
    },
    {
      "name": "rational_stream_173",
      "sample_count": 19,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "1/3",
      "epsilon": "1",
      "checked_residuals": 35,
      "status": "passed"
    },
    {
      "name": "rational_stream_174",
      "sample_count": 64,
      "segment_count": 43,
      "completed_cycles": 21,
      "maximum_absolute_error": "53/22",
      "epsilon": "3",
      "checked_residuals": 106,
      "status": "passed"
    },
    {
      "name": "rational_stream_175",
      "sample_count": 57,
      "segment_count": 52,
      "completed_cycles": 26,
      "maximum_absolute_error": "1/3",
      "epsilon": "1/2",
      "checked_residuals": 108,
      "status": "passed"
    },
    {
      "name": "rational_stream_176",
      "sample_count": 13,
      "segment_count": 7,
      "completed_cycles": 3,
      "maximum_absolute_error": "31/12",
      "epsilon": "4",
      "checked_residuals": 19,
      "status": "passed"
    },
    {
      "name": "rational_stream_177",
      "sample_count": 10,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "717505/91602",
      "epsilon": "13",
      "checked_residuals": 10,
      "status": "passed"
    },
    {
      "name": "rational_stream_178",
      "sample_count": 56,
      "segment_count": 44,
      "completed_cycles": 22,
      "maximum_absolute_error": "34/35",
      "epsilon": "3/2",
      "checked_residuals": 99,
      "status": "passed"
    },
    {
      "name": "rational_stream_179",
      "sample_count": 45,
      "segment_count": 19,
      "completed_cycles": 9,
      "maximum_absolute_error": "20277/4532",
      "epsilon": "5",
      "checked_residuals": 63,
      "status": "passed"
    },
    {
      "name": "rational_stream_180",
      "sample_count": 46,
      "segment_count": 34,
      "completed_cycles": 17,
      "maximum_absolute_error": "533/308",
      "epsilon": "7/3",
      "checked_residuals": 79,
      "status": "passed"
    },
    {
      "name": "rational_stream_181",
      "sample_count": 51,
      "segment_count": 35,
      "completed_cycles": 17,
      "maximum_absolute_error": "1280/861",
      "epsilon": "14/5",
      "checked_residuals": 85,
      "status": "passed"
    },
    {
      "name": "rational_stream_182",
      "sample_count": 51,
      "segment_count": 44,
      "completed_cycles": 22,
      "maximum_absolute_error": "1/2",
      "epsilon": "5/7",
      "checked_residuals": 94,
      "status": "passed"
    },
    {
      "name": "rational_stream_183",
      "sample_count": 45,
      "segment_count": 13,
      "completed_cycles": 6,
      "maximum_absolute_error": "2851/394",
      "epsilon": "10",
      "checked_residuals": 57,
      "status": "passed"
    },
    {
      "name": "rational_stream_184",
      "sample_count": 34,
      "segment_count": 26,
      "completed_cycles": 13,
      "maximum_absolute_error": "113/224",
      "epsilon": "6/7",
      "checked_residuals": 59,
      "status": "passed"
    },
    {
      "name": "rational_stream_185",
      "sample_count": 19,
      "segment_count": 10,
      "completed_cycles": 5,
      "maximum_absolute_error": "1019/216",
      "epsilon": "5",
      "checked_residuals": 28,
      "status": "passed"
    },
    {
      "name": "rational_stream_186",
      "sample_count": 30,
      "segment_count": 27,
      "completed_cycles": 13,
      "maximum_absolute_error": "8/9",
      "epsilon": "10/7",
      "checked_residuals": 56,
      "status": "passed"
    },
    {
      "name": "rational_stream_187",
      "sample_count": 38,
      "segment_count": 21,
      "completed_cycles": 10,
      "maximum_absolute_error": "5812/1561",
      "epsilon": "4",
      "checked_residuals": 58,
      "status": "passed"
    },
    {
      "name": "rational_stream_188",
      "sample_count": 10,
      "segment_count": 9,
      "completed_cycles": 4,
      "maximum_absolute_error": "0",
      "epsilon": "3/7",
      "checked_residuals": 18,
      "status": "passed"
    },
    {
      "name": "rational_stream_189",
      "sample_count": 31,
      "segment_count": 26,
      "completed_cycles": 13,
      "maximum_absolute_error": "358/413",
      "epsilon": "10/7",
      "checked_residuals": 56,
      "status": "passed"
    },
    {
      "name": "rational_stream_190",
      "sample_count": 57,
      "segment_count": 41,
      "completed_cycles": 20,
      "maximum_absolute_error": "4969/3010",
      "epsilon": "2",
      "checked_residuals": 97,
      "status": "passed"
    },
    {
      "name": "rational_stream_191",
      "sample_count": 34,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "623/230",
      "epsilon": "13/3",
      "checked_residuals": 50,
      "status": "passed"
    },
    {
      "name": "rational_stream_192",
      "sample_count": 19,
      "segment_count": 9,
      "completed_cycles": 4,
      "maximum_absolute_error": "215/87",
      "epsilon": "11/2",
      "checked_residuals": 27,
      "status": "passed"
    },
    {
      "name": "rational_stream_193",
      "sample_count": 62,
      "segment_count": 29,
      "completed_cycles": 14,
      "maximum_absolute_error": "8901/2170",
      "epsilon": "5",
      "checked_residuals": 90,
      "status": "passed"
    },
    {
      "name": "rational_stream_194",
      "sample_count": 23,
      "segment_count": 19,
      "completed_cycles": 9,
      "maximum_absolute_error": "29/32",
      "epsilon": "3/2",
      "checked_residuals": 41,
      "status": "passed"
    },
    {
      "name": "rational_stream_195",
      "sample_count": 62,
      "segment_count": 52,
      "completed_cycles": 26,
      "maximum_absolute_error": "47/37",
      "epsilon": "5/3",
      "checked_residuals": 113,
      "status": "passed"
    },
    {
      "name": "rational_stream_196",
      "sample_count": 23,
      "segment_count": 9,
      "completed_cycles": 4,
      "maximum_absolute_error": "365887/91350",
      "epsilon": "8",
      "checked_residuals": 31,
      "status": "passed"
    },
    {
      "name": "rational_stream_197",
      "sample_count": 40,
      "segment_count": 33,
      "completed_cycles": 16,
      "maximum_absolute_error": "2143/2660",
      "epsilon": "3/2",
      "checked_residuals": 72,
      "status": "passed"
    },
    {
      "name": "rational_stream_198",
      "sample_count": 44,
      "segment_count": 40,
      "completed_cycles": 20,
      "maximum_absolute_error": "101/264",
      "epsilon": "2/3",
      "checked_residuals": 83,
      "status": "passed"
    },
    {
      "name": "rational_stream_199",
      "sample_count": 19,
      "segment_count": 15,
      "completed_cycles": 7,
      "maximum_absolute_error": "47/96",
      "epsilon": "1",
      "checked_residuals": 33,
      "status": "passed"
    },
    {
      "name": "rational_stream_200",
      "sample_count": 64,
      "segment_count": 47,
      "completed_cycles": 23,
      "maximum_absolute_error": "1971/1250",
      "epsilon": "2",
      "checked_residuals": 110,
      "status": "passed"
    },
    {
      "name": "rational_stream_201",
      "sample_count": 9,
      "segment_count": 6,
      "completed_cycles": 3,
      "maximum_absolute_error": "124/305",
      "epsilon": "9/7",
      "checked_residuals": 14,
      "status": "passed"
    },
    {
      "name": "rational_stream_202",
      "sample_count": 61,
      "segment_count": 29,
      "completed_cycles": 14,
      "maximum_absolute_error": "24/5",
      "epsilon": "6",
      "checked_residuals": 89,
      "status": "passed"
    },
    {
      "name": "rational_stream_203",
      "sample_count": 22,
      "segment_count": 20,
      "completed_cycles": 10,
      "maximum_absolute_error": "23/133",
      "epsilon": "2",
      "checked_residuals": 41,
      "status": "passed"
    },
    {
      "name": "rational_stream_204",
      "sample_count": 64,
      "segment_count": 37,
      "completed_cycles": 18,
      "maximum_absolute_error": "53/27",
      "epsilon": "3",
      "checked_residuals": 100,
      "status": "passed"
    },
    {
      "name": "rational_stream_205",
      "sample_count": 69,
      "segment_count": 40,
      "completed_cycles": 20,
      "maximum_absolute_error": "32049/10420",
      "epsilon": "9/2",
      "checked_residuals": 108,
      "status": "passed"
    },
    {
      "name": "rational_stream_206",
      "sample_count": 31,
      "segment_count": 26,
      "completed_cycles": 13,
      "maximum_absolute_error": "143/336",
      "epsilon": "1",
      "checked_residuals": 56,
      "status": "passed"
    },
    {
      "name": "rational_stream_207",
      "sample_count": 48,
      "segment_count": 5,
      "completed_cycles": 2,
      "maximum_absolute_error": "7472453/560910",
      "epsilon": "15",
      "checked_residuals": 52,
      "status": "passed"
    },
    {
      "name": "rational_stream_208",
      "sample_count": 18,
      "segment_count": 11,
      "completed_cycles": 5,
      "maximum_absolute_error": "2609/2170",
      "epsilon": "11/4",
      "checked_residuals": 28,
      "status": "passed"
    },
    {
      "name": "rational_stream_209",
      "sample_count": 12,
      "segment_count": 9,
      "completed_cycles": 4,
      "maximum_absolute_error": "81/56",
      "epsilon": "2",
      "checked_residuals": 20,
      "status": "passed"
    },
    {
      "name": "rational_stream_210",
      "sample_count": 58,
      "segment_count": 41,
      "completed_cycles": 20,
      "maximum_absolute_error": "1221/575",
      "epsilon": "5/2",
      "checked_residuals": 98,
      "status": "passed"
    },
    {
      "name": "rational_stream_211",
      "sample_count": 46,
      "segment_count": 27,
      "completed_cycles": 13,
      "maximum_absolute_error": "19/4",
      "epsilon": "11/2",
      "checked_residuals": 72,
      "status": "passed"
    },
    {
      "name": "rational_stream_212",
      "sample_count": 44,
      "segment_count": 39,
      "completed_cycles": 19,
      "maximum_absolute_error": "8/17",
      "epsilon": "1",
      "checked_residuals": 82,
      "status": "passed"
    },
    {
      "name": "rational_stream_213",
      "sample_count": 37,
      "segment_count": 26,
      "completed_cycles": 13,
      "maximum_absolute_error": "280/219",
      "epsilon": "2",
      "checked_residuals": 62,
      "status": "passed"
    },
    {
      "name": "rational_stream_214",
      "sample_count": 70,
      "segment_count": 46,
      "completed_cycles": 23,
      "maximum_absolute_error": "211/108",
      "epsilon": "5/2",
      "checked_residuals": 115,
      "status": "passed"
    },
    {
      "name": "rational_stream_215",
      "sample_count": 9,
      "segment_count": 5,
      "completed_cycles": 2,
      "maximum_absolute_error": "79/69",
      "epsilon": "14/3",
      "checked_residuals": 13,
      "status": "passed"
    },
    {
      "name": "rational_stream_216",
      "sample_count": 40,
      "segment_count": 27,
      "completed_cycles": 13,
      "maximum_absolute_error": "123/70",
      "epsilon": "2",
      "checked_residuals": 66,
      "status": "passed"
    },
    {
      "name": "rational_stream_217",
      "sample_count": 48,
      "segment_count": 41,
      "completed_cycles": 20,
      "maximum_absolute_error": "21/20",
      "epsilon": "9/7",
      "checked_residuals": 88,
      "status": "passed"
    },
    {
      "name": "rational_stream_218",
      "sample_count": 61,
      "segment_count": 27,
      "completed_cycles": 13,
      "maximum_absolute_error": "18727/2880",
      "epsilon": "15/2",
      "checked_residuals": 87,
      "status": "passed"
    },
    {
      "name": "rational_stream_219",
      "sample_count": 51,
      "segment_count": 31,
      "completed_cycles": 15,
      "maximum_absolute_error": "31/12",
      "epsilon": "4",
      "checked_residuals": 81,
      "status": "passed"
    },
    {
      "name": "rational_stream_220",
      "sample_count": 12,
      "segment_count": 5,
      "completed_cycles": 2,
      "maximum_absolute_error": "12/7",
      "epsilon": "14/5",
      "checked_residuals": 16,
      "status": "passed"
    },
    {
      "name": "rational_stream_221",
      "sample_count": 34,
      "segment_count": 19,
      "completed_cycles": 9,
      "maximum_absolute_error": "39/19",
      "epsilon": "5/2",
      "checked_residuals": 52,
      "status": "passed"
    },
    {
      "name": "rational_stream_222",
      "sample_count": 20,
      "segment_count": 16,
      "completed_cycles": 8,
      "maximum_absolute_error": "27/29",
      "epsilon": "4/3",
      "checked_residuals": 35,
      "status": "passed"
    },
    {
      "name": "rational_stream_223",
      "sample_count": 69,
      "segment_count": 35,
      "completed_cycles": 17,
      "maximum_absolute_error": "221/70",
      "epsilon": "4",
      "checked_residuals": 103,
      "status": "passed"
    },
    {
      "name": "rational_stream_224",
      "sample_count": 29,
      "segment_count": 28,
      "completed_cycles": 14,
      "maximum_absolute_error": "0",
      "epsilon": "1/7",
      "checked_residuals": 56,
      "status": "passed"
    },
    {
      "name": "rational_stream_225",
      "sample_count": 4,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "979/742",
      "epsilon": "13/7",
      "checked_residuals": 4,
      "status": "passed"
    },
    {
      "name": "rational_stream_226",
      "sample_count": 2,
      "segment_count": 1,
      "completed_cycles": 0,
      "maximum_absolute_error": "0",
      "epsilon": "12/5",
      "checked_residuals": 2,
      "status": "passed"
    },
    {
      "name": "rational_stream_227",
      "sample_count": 56,
      "segment_count": 47,
      "completed_cycles": 23,
      "maximum_absolute_error": "74/105",
      "epsilon": "8/7",
      "checked_residuals": 102,
      "status": "passed"
    },
    {
      "name": "rational_stream_228",
      "sample_count": 28,
      "segment_count": 20,
      "completed_cycles": 10,
      "maximum_absolute_error": "303/260",
      "epsilon": "3/2",
      "checked_residuals": 47,
      "status": "passed"
    },
    {
      "name": "rational_stream_229",
      "sample_count": 58,
      "segment_count": 56,
      "completed_cycles": 28,
      "maximum_absolute_error": "8/147",
      "epsilon": "1/4",
      "checked_residuals": 113,
      "status": "passed"
    },
    {
      "name": "rational_stream_230",
      "sample_count": 23,
      "segment_count": 19,
      "completed_cycles": 9,
      "maximum_absolute_error": "46/165",
      "epsilon": "4/5",
      "checked_residuals": 41,
      "status": "passed"
    },
    {
      "name": "rational_stream_231",
      "sample_count": 9,
      "segment_count": 7,
      "completed_cycles": 3,
      "maximum_absolute_error": "49/93",
      "epsilon": "11/7",
      "checked_residuals": 15,
      "status": "passed"
    },
    {
      "name": "rational_stream_232",
      "sample_count": 51,
      "segment_count": 39,
      "completed_cycles": 19,
      "maximum_absolute_error": "15/8",
      "epsilon": "7/3",
      "checked_residuals": 89,
      "status": "passed"
    },
    {
      "name": "rational_stream_233",
      "sample_count": 15,
      "segment_count": 8,
      "completed_cycles": 4,
      "maximum_absolute_error": "1473/826",
      "epsilon": "3",
      "checked_residuals": 22,
      "status": "passed"
    },
    {
      "name": "rational_stream_234",
      "sample_count": 12,
      "segment_count": 5,
      "completed_cycles": 2,
      "maximum_absolute_error": "71/23",
      "epsilon": "6",
      "checked_residuals": 16,
      "status": "passed"
    },
    {
      "name": "rational_stream_235",
      "sample_count": 58,
      "segment_count": 47,
      "completed_cycles": 23,
      "maximum_absolute_error": "79/58",
      "epsilon": "3/2",
      "checked_residuals": 104,
      "status": "passed"
    },
    {
      "name": "rational_stream_236",
      "sample_count": 33,
      "segment_count": 21,
      "completed_cycles": 10,
      "maximum_absolute_error": "35/13",
      "epsilon": "11/3",
      "checked_residuals": 53,
      "status": "passed"
    },
    {
      "name": "rational_stream_237",
      "sample_count": 63,
      "segment_count": 48,
      "completed_cycles": 24,
      "maximum_absolute_error": "208/147",
      "epsilon": "5/3",
      "checked_residuals": 110,
      "status": "passed"
    },
    {
      "name": "rational_stream_238",
      "sample_count": 28,
      "segment_count": 17,
      "completed_cycles": 8,
      "maximum_absolute_error": "28823/11928",
      "epsilon": "8/3",
      "checked_residuals": 44,
      "status": "passed"
    },
    {
      "name": "rational_stream_239",
      "sample_count": 35,
      "segment_count": 34,
      "completed_cycles": 17,
      "maximum_absolute_error": "0",
      "epsilon": "1/5",
      "checked_residuals": 68,
      "status": "passed"
    }
  ]
}


==> anc/repair/verify_repair.py <==
"""Exact, direct reconstruction checks for the reference repair.

The verifier rescans the input under the emitted chords; it does not duplicate
the slope-cone update or estimate an asymptotic constant.
"""

from __future__ import annotations

import argparse
from datetime import datetime, timezone
from fractions import Fraction
import hashlib
import json
from pathlib import Path
import random

from repair import repair


def q(value: int | str) -> Fraction:
    return Fraction(value)


def verify_case(name, samples, epsilon):
    segments = list(repair(iter(samples), epsilon))
    maximum_error = Fraction(0)
    completed_cycles = 0
    expected_start = 0
    expected_cycle = 0
    checked_residuals = 0

    if len(samples) < 2:
        assert not segments, name
    else:
        assert segments, name
        for position, segment in enumerate(segments):
            assert segment.start.index == expected_start, name
            assert segment.end.index > segment.start.index, name
            assert segment.start.time < segment.end.time, name
            assert (segment.start.time, segment.start.value) == samples[segment.start.index], name
            assert (segment.end.time, segment.end.value) == samples[segment.end.index], name
            assert segment.cycle == expected_cycle, name
            if position:
                assert segments[position - 1].end == segment.start, name

            # Independent error oracle: evaluate every emitted chord at every
            # original sample it covers, using rational arithmetic throughout.
            start_time, start_value = samples[segment.start.index]
            end_time, end_value = samples[segment.end.index]
            for index in range(segment.start.index, segment.end.index + 1):
                time, value = samples[index]
                fitted = start_value + (end_value - start_value) * (
                    (time - start_time) / (end_time - start_time)
                )
                error = abs(fitted - value)
                assert error <= epsilon, (name, index, error, epsilon)
                maximum_error = max(maximum_error, error)
                checked_residuals += 1

            if segment.kind == "chord":
                assert position + 1 < len(segments), name
                following = segments[position + 1]
                assert following.kind == "bridge", name
                assert following.cycle == segment.cycle, name
            elif segment.kind == "bridge":
                assert segment.end.index == segment.start.index + 1, name
                assert position and segments[position - 1].kind == "chord", name
                cycle_start = segments[position - 1].start.index
                assert segment.end.index - cycle_start >= 2, name
                completed_cycles += 1
                expected_cycle += 1
            else:
                assert segment.kind == "terminal", name
                assert position == len(segments) - 1, name
            expected_start = segment.end.index

        assert expected_start == len(samples) - 1, name
        assert len(segments) in (2 * completed_cycles, 2 * completed_cycles + 1), name

    return {
        "name": name,
        "sample_count": len(samples),
        "segment_count": len(segments),
        "completed_cycles": completed_cycles,
        "maximum_absolute_error": str(maximum_error),
        "epsilon": str(epsilon),
        "checked_residuals": checked_residuals,
        "status": "passed",
    }


def cases():
    yield "empty", [], q(1)
    yield "singleton", [(q(3), q(5))], q(1)
    yield "one_interval", [(q(1), q(-2)), (q(7), q(20))], q("1/7")
    yield "affine_irregular", [(q(t), q(3) * q(t) - q(2)) for t in (0, 1, 3, 9, 25)], q("1/10")
    # The closed cone has one feasible slope at the last sample.
    yield "closed_boundary", [(q(0), q(0)), (q(1), q(0)), (q(2), q("3/2"))], q(1)
    yield "reject_then_eof", [(q(0), q(0)), (q(1), q(0)), (q(2), q(2))], q(1)
    yield "native_counterexample", [(q(t), q(y)) for t, y in ((0, 0), (1, 0), (2, 1), (3, 5), (4, "61/10"))], q(1)
    yield "native_rank_counterexample", [(q(t), q(i)) for i, t in enumerate((0, 1, 3, 13, 14, 15, "181/10"))], q(1)

    rng = random.Random(20260911)
    for index in range(240):
        count = rng.randint(2, 72)
        time = Fraction(rng.randint(-5, 5), rng.randint(1, 5))
        value = Fraction(rng.randint(-10, 10), rng.randint(1, 5))
        samples = [(time, value)]
        for _ in range(count - 1):
            time += Fraction(rng.randint(1, 9), rng.randint(1, 7))
            value += Fraction(rng.randint(-18, 18), rng.randint(1, 7))
            samples.append((time, value))
        epsilon = Fraction(rng.randint(1, 15), rng.randint(1, 7))
        yield f"rational_stream_{index:03d}", samples, epsilon


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path(__file__).with_name("verification.json"))
    args = parser.parse_args()
    results = [verify_case(*case) for case in cases()]

    # A boundary accepted with equality must not be split.  Rejection exactly
    # at EOF must retain the two separate segments, including its bridge.
    boundary = list(repair([(q(0), q(0)), (q(1), q(0)), (q(2), q("3/2"))], q(1)))
    assert [segment.kind for segment in boundary] == ["terminal"]
    rejected = list(repair([(q(0), q(0)), (q(1), q(0)), (q(2), q(2))], q(1)))
    assert [segment.kind for segment in rejected] == ["chord", "bridge"]

    invalid_cases = [
        ([(q(0), q(0)), (q(0), q(1))], q(1)),
        ([(q(1), q(0)), (q(0), q(1))], q(1)),
        ([], q(0)),
        ([], q(-1)),
        ([(0.0, float("nan"))], 1.0),
        ([(0.0, 0.0), (float("inf"), 1.0)], 1.0),
    ]
    for samples, epsilon in invalid_cases:
        try:
            list(repair(samples, epsilon))
        except ValueError:
            pass
        else:
            raise AssertionError("invalid input was accepted")

    root = Path(__file__).resolve().parent
    report = {
        "generated_utc": datetime.now(timezone.utc).isoformat(),
        "status": "passed",
        "arithmetic": "fractions.Fraction for all reconstruction residual checks",
        "random_seed": 20260911,
        "case_count": len(results),
        "invalid_input_cases": len(invalid_cases),
        "checked_residuals": sum(result["checked_residuals"] for result in results),
        "checks": [
            "direct sample residuals on all emitted chords",
            "complete sample coverage and strictly positive segment spans",
            "continuity and true-valued output knots",
            "one-grid-interval bridges and cycle length at least two",
            "unmerged chord and bridge at rejection including EOF",
            "acceptance at the exact closed-cone boundary",
        ],
        "scope": "Finite deterministic implementation checks; not a proof of the asymptotic theorem or numerical constant certification.",
        "source_sha256": {
            name: hashlib.sha256((root / name).read_bytes()).hexdigest()
            for name in ("repair.py", "verify_repair.py")
        },
        "cases": results,
    }
    args.output.write_text(json.dumps(report, indent=2) + "\n")
    print(f"Passed {len(results)} exact reconstruction cases and {len(invalid_cases)} invalid-input cases; {report['checked_residuals']} residuals checked.")
    print(f"Report: {args.output}")


if __name__ == "__main__":
    main()

